Quantum Complexity of Nonlocal Field Theories

Entanglement entropy for nonlocal field theories displays a universal ``volume law" scaling \cite{Barbon:2008ut, Karczmarek:2013xxa, Shiba:2013jja, Pang:2014tpa} as opposed to the ``area law" scaling for local field theories. The aim of this work is to determine whether complexity displays any such an universal scaling laws. The field theories considered here are obtained by deforming $\mathcal{N}=4$ SYM theory by higher dimension operators introducing nonlocality, namely a dipole deformation and noncommutativity (NCSYM) by turning on world volume Kalb-Ramond $B$ field. The dual gravity backgrounds have a running dilaton, in addition to the $B$-field background, which alter AdS asymptotics. Our results capture nonlocality in the hyperscaling behavior for complexity. We also compute the subregion complexity which display phase transitions in the nonlocal field theories with the transition point being the same as that for the phase transition of entanglement entropy \cite{Karczmarek:2013xxa}. These new results dovetail nicely with our findings from our previous works \cite{Chakraborty:2020fpt, Katoch:2022hdf, Bhattacharyya:2022ren} on other lower dimensional nonlocal field theories such as little string theories (LSTs) and warped conformal field theories (WCFTs).

==> Entanglement_Entropy_Karchmarek___Rabideau.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     98116,       1902]
NotebookOptionsPosition[     96280,       1870]
NotebookOutlinePosition[     96623,       1885]
CellTagsIndexPosition[     96580,       1882]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Entanglement entropy Karchmarek & Rabideau Fig  5", "Subchapter",
 CellChangeTimes->{{3.900154603153573*^9, 3.9001546070403347`*^9}, {
  3.9157909278784084`*^9, 3.9157909363569517`*^9}, {3.9157909988503885`*^9, 
  3.9157910133814354`*^9}, {3.9157911516329956`*^9, 
  3.915791152188992*^9}},ExpressionUUID->"cea9b824-eda4-40c8-82f4-\
0e7ecd23adc5"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9001550468965807`*^9, 3.9001550479879*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"4e7eda33-233f-4e4a-b0b2-6c4372dcdcb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "=", "100."}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "8."}]]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"a_", ",", "u_"}], "]"}], ":=", 
    FractionBox["1", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox["u", "4"]}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"a_", ",", "\[Epsilon]_", ",", "U_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["u", "2"], 
      SqrtBox[
       RowBox[{"f", "[", 
        RowBox[{"a", ",", "u"}], "]"}]], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["u", "6"], "-", 
        SuperscriptBox["U", "6"]}]]}], 
     SuperscriptBox["U", "3"]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"a_", ",", "\[Epsilon]_", ",", "U_"}], "]"}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox["2", 
       RowBox[{"Y", "[", 
        RowBox[{"a", ",", "\[Epsilon]", ",", "U"}], "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "U", ",", 
        FractionBox["1", "\[Epsilon]"]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"a_", ",", "\[Epsilon]_", ",", "U_"}], "]"}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"4", 
        SuperscriptBox["u", "4"]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{"a", ",", "u"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["u", "6"], "-", 
           SuperscriptBox["U", "6"]}], ")"}]}]]], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "U", ",", 
        FractionBox["1", "\[Epsilon]"]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"1.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"1.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=1\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"10.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"10.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=10\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"100.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"100.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=100\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"1000.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"1000.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=1000\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"10000.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"10000.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=10000\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"100000.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"100000.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=100000\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"1000000.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"1000000.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=1000000\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"10000000.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"10000000.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=10000000\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"100000000.", ",", "\[Epsilon]", ",", "U"}], "]"}], ",", 
       RowBox[{"V", "[", 
        RowBox[{"100000000.", ",", "\[Epsilon]", ",", "U"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"U", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "4."}]], ",", 
       FractionBox["1", "\[Epsilon]"]}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<a=100000000\>\""}], ",", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"l", ",", 
        SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9001546101309595`*^9, 3.900154709675402*^9}, {
  3.9001547931050653`*^9, 3.9001548867083235`*^9}, {3.900154916900438*^9, 
  3.9001549421328607`*^9}, {3.9001550730483837`*^9, 3.900155102522872*^9}, {
  3.9001551418118544`*^9, 3.9001551742020597`*^9}, {3.9001552255730085`*^9, 
  3.900155297172657*^9}, {3.9001554201455107`*^9, 3.9001555859054155`*^9}, {
  3.900155758631262*^9, 3.900155771742004*^9}, {3.900155837564768*^9, 
  3.900156207251567*^9}, {3.9001562421582127`*^9, 3.9001563261376476`*^9}, {
  3.900222866605814*^9, 3.9002228669594355`*^9}, {3.9002229520435457`*^9, 
  3.900222952528942*^9}, {3.9002229990380573`*^9, 3.9002230274505663`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"9c48d98c-a4be-42b3-b9b0-f007ae111c5f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"u\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"u\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0002243122020178605`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"8623.697535405678`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"6.845244451151828`\\\"}]\\) for the integral \
and error estimates.\"",2,22,5,16511438321115273819,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.900156208315441*^9, 3.9001563346881733`*^9, 
  3.900222868292808*^9, 3.900222956366463*^9, 3.9002230287819405`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"590d51a4-320e-40b7-9108-0e9188bf1daa"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c8V98bAHAiaSAiMirZMjJTRh5yrQrZe4+M7L1nsr5WkkgR0hAZySxF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      "]]},
    Annotation[#, "Charting`Private`Tag$159452#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156366*^31},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=1\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613633*^7}, {9.349923712156366*^31, 
   1.0492178977630374`*^32}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.900223032255046*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"2129e5a8-80b0-491c-a767-3949a5452cf6"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"u\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"u\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0002243122020178605`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"8623.697535483025`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"6.845244451702565`\\\"}]\\) for the integral \
and error estimates.\"",2,23,6,16511438321115273819,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.900156208315441*^9, 3.9001563346881733`*^9, 
  3.900222868292808*^9, 3.900222956366463*^9, 3.900223032308454*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c12e85a3-7e32-49b9-8f4a-65782e9b84aa"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c8Ve8fAHDKSglZZWVllZaQlHyKY/RNIioyk7TQENmjEkKJhMiI7GTv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      "]]},
    Annotation[#, "Charting`Private`Tag$181485#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156367*^33},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=10\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613634*^9}, {9.349923712156367*^33, 
   1.0492178977630374`*^34}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.9002230356150007`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"7ff4e467-7d62-430b-a563-bcf9a7ea45d4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"u\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"u\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0002243122020178605`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"8623.698078682773`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"6.845243863273364`\\\"}]\\) for the integral \
and error estimates.\"",2,24,7,16511438321115273819,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.900156208315441*^9, 3.9001563346881733`*^9, 
  3.900222868292808*^9, 3.900222956366463*^9, 3.9002230356774826`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a110c4ca-21ef-4cc8-ac42-6f13ea7f9c04"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c81d//APBbskqUkT1yw7V39rgv422TPRJuqXszy/gYSUNLSyJSkRQV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      "]]},
    Annotation[#, "Charting`Private`Tag$203518#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156372*^35},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=100\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613635*^11}, {9.349923712156372*^35, 
   1.0492178977630377`*^36}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.9002230389690027`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"a8f1fb0a-99d0-420f-bfca-ca77e3352755"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"u\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"u\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"0.0002243122020178605`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"8626.827667723655`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"6.842026281330404`\\\"}]\\) for the integral \
and error estimates.\"",2,25,8,16511438321115273819,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.900156208315441*^9, 3.9001563346881733`*^9, 
  3.900222868292808*^9, 3.900222956366463*^9, 3.9002230390224237`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f494f2ff-d176-4dba-9d55-cccd3fc58e1b"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c4lt//AHB7RglZIZFKiEhW1JvcklkhkqKkZYSSbBEa9iwZ2SN7771D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      "]]},
    Annotation[#, "Charting`Private`Tag$225551#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156362*^37},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=1000\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613633*^13}, {9.349923712156362*^37, 
   1.0492178977630372`*^38}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.9002230423292*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"6dcfe7f1-f7c3-43d8-a587-4e780f17e5d4"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13k8lcv/AHA7Idn3fSv7TuGI+ZSeUJaiRMhSiYoUZekWlW62rJcbCpFK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      "]]},
    Annotation[#, "Charting`Private`Tag$247584#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156366*^39},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=10000\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613634*^15}, {9.349923712156366*^39, 
   1.0492178977630375`*^40}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.9002230457981405`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"1b643c68-40ec-48a8-9e7d-de4ed411209a"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c81d//AHAUSkiJUIiiQhSRhlIv8TbKjkrZW2b2du2997rEJRE+2UIZ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      "]]},
    Annotation[#, "Charting`Private`Tag$269613#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156364*^41},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=100000\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613635*^17}, {9.349923712156364*^41, 
   1.0492178977630376`*^42}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.900223049342886*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"85fc9520-79a3-47e6-8666-9c7f7112d2a0"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd1nc81d//AHAr6za4lZARKcrWnsbrbbytBkWZGaWBMrOKaCjKKCQyMkKy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      "]]},
    Annotation[#, "Charting`Private`Tag$291642#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156367*^43},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=1000000\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613634*^19}, {9.349923712156367*^43, 
   1.0492178977630372`*^44}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.900223052997102*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"bc9bebaf-d71a-4b6b-abfc-30b60aa528fd"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c8lt/7AHBk71H6KELI3psIz2XcRsjeHntl7x4hqxSJjBYfGS1Jkk8k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      "]]},
    Annotation[#, "Charting`Private`Tag$313671#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156369*^45},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=10000000\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613633*^21}, {9.349923712156369*^45, 
   1.0492178977630375`*^46}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.900223056641962*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"e556aa38-8bdc-4ea3-8a4e-38fd9ded067d"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c81d//AHAkKxTKSB8No5CKspKkXslbQ4gbIqVEKhpGoexklJ2RvWey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      "]]},
    Annotation[#, "Charting`Private`Tag$335700#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 9.349923712156364*^47},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=100000000\"", TraditionalForm],
  PlotRange->{{0., 6.351636352613632*^23}, {9.349923712156364*^47, 
   1.0492178977630374`*^48}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.900155522253503*^9, 3.900155573708751*^9, 3.900155652628996*^9, {
   3.9001557653758135`*^9, 3.9001557735609255`*^9}, 3.900156211275338*^9, 
   3.900156337625172*^9, 3.9002228863949594`*^9, 3.9002229649726567`*^9, 
   3.9002230601273584`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"51180797-2909-467e-856f-3463019d0736"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 353, 5, 64, "Subchapter",ExpressionUUID->"cea9b824-eda4-40c8-82f4-0e7ecd23adc5"],
Cell[936, 29, 197, 3, 28, "Input",ExpressionUUID->"4e7eda33-233f-4e4a-b0b2-6c4372dcdcb5"],
Cell[CellGroupData[{
Cell[1158, 36, 10884, 292, 746, "Input",ExpressionUUID->"9c48d98c-a4be-42b3-b9b0-f007ae111c5f"],
Cell[12045, 330, 837, 15, 23, "Message",ExpressionUUID->"590d51a4-320e-40b7-9108-0e9188bf1daa"],
Cell[12885, 347, 8949, 161, 353, "Output",ExpressionUUID->"2129e5a8-80b0-491c-a767-3949a5452cf6"],
Cell[21837, 510, 835, 15, 23, "Message",ExpressionUUID->"c12e85a3-7e32-49b9-8f4a-65782e9b84aa"],
Cell[22675, 527, 9001, 162, 353, "Output",ExpressionUUID->"7ff4e467-7d62-430b-a563-bcf9a7ea45d4"],
Cell[31679, 691, 837, 15, 23, "Message",ExpressionUUID->"a110c4ca-21ef-4cc8-ac42-6f13ea7f9c04"],
Cell[32519, 708, 8966, 161, 353, "Output",ExpressionUUID->"a8f1fb0a-99d0-420f-bfca-ca77e3352755"],
Cell[41488, 871, 837, 15, 23, "Message",ExpressionUUID->"f494f2ff-d176-4dba-9d55-cccd3fc58e1b"],
Cell[42328, 888, 8943, 161, 353, "Output",ExpressionUUID->"6dcfe7f1-f7c3-43d8-a587-4e780f17e5d4"],
Cell[51274, 1051, 9041, 162, 353, "Output",ExpressionUUID->"1b643c68-40ec-48a8-9e7d-de4ed411209a"],
Cell[60318, 1215, 8959, 161, 353, "Output",ExpressionUUID->"85fc9520-79a3-47e6-8666-9c7f7112d2a0"],
Cell[69280, 1378, 8997, 162, 353, "Output",ExpressionUUID->"bc9bebaf-d71a-4b6b-abfc-30b60aa528fd"],
Cell[78280, 1542, 8989, 161, 353, "Output",ExpressionUUID->"e556aa38-8bdc-4ea3-8a4e-38fd9ded067d"],
Cell[87272, 1705, 8980, 161, 353, "Output",ExpressionUUID->"51180797-2909-467e-856f-3463019d0736"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Numerics_CA.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Wolfram 14.1' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1060,         20]
NotebookDataLength[     58748,       1695]
NotebookOptionsPosition[     53168,       1605]
NotebookOutlinePosition[     53605,       1622]
CellTagsIndexPosition[     53562,       1619]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"NE", "[", 
   RowBox[{"A_", ",", "R_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["A", "4"], 
         SuperscriptBox["S", "4"]}], "+", "1"}]]}], 
     SuperscriptBox["S", "2"]], ",", 
    RowBox[{"{", 
     RowBox[{"S", ",", "R", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9479238252329006`*^9, 3.9479238898257847`*^9}, {
  3.947923927380905*^9, 3.9479239332415714`*^9}, {3.9479239830937805`*^9, 
  3.9479239985686455`*^9}},ExpressionUUID->"8fd27334-9140-3b46-8b13-\
43b9e84f1e54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "20"}], "3"], 
       SuperscriptBox["\[Lambda]", "3"], 
       SuperscriptBox["L", "3"], 
       SuperscriptBox["R", "3"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["A", "8"], 
           SuperscriptBox["R", "8"]}], "+", 
          RowBox[{"10", 
           SuperscriptBox["A", "4"], 
           SuperscriptBox["R", "4"]}], "+", "3"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["A", "4"], 
             SuperscriptBox["R", "4"]}], "+", "1"}], ")"}], "2"]], ")"}]}], 
      "+", 
      RowBox[{"4", 
       SuperscriptBox["\[Lambda]", "3"], 
       SuperscriptBox["L", "5"], 
       SuperscriptBox["R", "3"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["A", "8"], 
           SuperscriptBox["R", "8"]}], "+", 
          RowBox[{"30", 
           SuperscriptBox["A", "4"], 
           SuperscriptBox["R", "4"]}], "+", "9"}], 
         RowBox[{"3", " ", 
          SuperscriptBox["L", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "4"], 
              SuperscriptBox["R", "4"]}], "+", "1"}], ")"}], "2"]}]], 
        ")"}]}]}], ")"}], 
    RowBox[{"NE", "[", 
     RowBox[{"A", ",", "R"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9479234619535255`*^9, 3.947923643951935*^9}, {
   3.947923687812273*^9, 3.947923735087578*^9}, {3.9479237654959526`*^9, 
   3.9479237658622513`*^9}, {3.947923813850771*^9, 3.947923822288986*^9}, {
   3.947923944688349*^9, 3.9479240081075077`*^9}, {3.947924546228298*^9, 
   3.9479245473841705`*^9}, 3.947924636021019*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"2d029fb4-ca2c-9e41-bb57-05cc55772585"],

Cell[BoxData[
 RowBox[{
  SubsuperscriptBox["\[Integral]", "0", "1"], 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"20", " ", 
         SuperscriptBox["L", "3"], " ", 
         SuperscriptBox["R", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["A", "8"], " ", 
            SuperscriptBox["R", "8"]}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "3"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["R", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["A", "8"], " ", 
           SuperscriptBox["R", "8"]}]}], ")"}], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]}], ")"}], "2"]}]]}], ")"}], " ", 
    RowBox[{"NE", "[", 
     RowBox[{"A", ",", "R"}], "]"}]}], 
   RowBox[{"\[DifferentialD]", "R"}]}]}]], "Output",
 CellChangeTimes->{3.9479245501206703`*^9, 3.9479246370386124`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ba9dcd3d-2e41-2547-97cc-d2501ea68c5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "20"}], "3"], 
       SuperscriptBox["\[Lambda]", "3"], 
       SuperscriptBox["L", "3"], 
       SuperscriptBox["R", "3"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["A", "8"], 
           SuperscriptBox["R", "8"]}], "+", 
          RowBox[{"10", 
           SuperscriptBox["A", "4"], 
           SuperscriptBox["R", "4"]}], "+", "3"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["A", "4"], 
             SuperscriptBox["R", "4"]}], "+", "1"}], ")"}], "2"]], ")"}]}], 
      "+", 
      RowBox[{"4", 
       SuperscriptBox["\[Lambda]", "3"], 
       SuperscriptBox["L", "5"], 
       SuperscriptBox["R", "3"], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["A", "8"], 
           SuperscriptBox["R", "8"]}], "+", 
          RowBox[{"30", 
           SuperscriptBox["A", "4"], 
           SuperscriptBox["R", "4"]}], "+", "9"}], 
         RowBox[{"3", " ", 
          SuperscriptBox["L", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "4"], 
              SuperscriptBox["R", "4"]}], "+", "1"}], ")"}], "2"]}]], 
        ")"}]}]}], ")"}], "/.", 
    RowBox[{"A", "->", 
     RowBox[{"a", " ", "\[Lambda]"}]}]}], "/.", 
   RowBox[{"R", "->", 
    FractionBox["r", "\[Lambda]"]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.947924262170553*^9, 3.9479242979369583`*^9}, 
   3.947924560963951*^9, 3.947924631949112*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"008900ed-1985-9e43-a595-a80e3b3dbdd5"],

Cell[BoxData[
 RowBox[{
  FractionBox["8", "3"], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["r", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    FractionBox["2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.947924298875168*^9, 3.94792456148357*^9, 
  3.947924633789488*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"b809ce82-6bc5-4a48-9d1b-436f2cc57745"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "20"}], 
      RowBox[{"3", " ", 
       SuperscriptBox["L", "2"]}]], 
     SuperscriptBox["L", "5"], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["a", "8"], " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["a", "4"], 
         SuperscriptBox["r", "4"]}], "+", "3"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], "2"]], 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"4", 
     SuperscriptBox["r", "3"], 
     SuperscriptBox["L", "5"], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["a", "8"], 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"30", 
         SuperscriptBox["a", "4"], 
         SuperscriptBox["r", "4"]}], "+", "9"}], 
       RowBox[{"3", 
        SuperscriptBox["L", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "4"], 
            SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], "2"]}]], ")"}]}]}],
    ")"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9479243305120716`*^9, 3.9479244935882664`*^9}, {
  3.94792459332246*^9, 3.947924603673977*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6691ffc8-b2cf-c443-9f35-ddf76f53596f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["8", "3"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      FractionBox["2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["r", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      FractionBox["2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], ")"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9479246157593193`*^9, 3.9479246466561813`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"cb048ad3-0859-7c40-b204-a35340197a78"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9479246196836987`*^9, 3.9479246471346703`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"994d87c3-729a-e047-a4ba-27d24da208c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   SuperscriptBox["10", "8."]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   SuperscriptBox["10", "6."]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NE", "[", 
   RowBox[{"a_", ",", "r_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["s", "4"]}], "+", "1"}]]}], 
     SuperscriptBox["s", "2"]], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "r", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SB", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       FractionBox["2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], ")"}], 
     RowBox[{"NE", "[", 
      RowBox[{"a", ",", "r", ",", "\[Lambda]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SB", "[", 
  RowBox[{
   SuperscriptBox["10", "7."], ",", 
   SuperscriptBox["10", "5."]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9479246581445465`*^9, 3.9479246942669525`*^9}, {
   3.947924735069931*^9, 3.9479247874020424`*^9}, {3.9479248362157135`*^9, 
   3.9479249028968925`*^9}, 3.9479253170737762`*^9, {3.947926727657419*^9, 
   3.9479267418202972`*^9}},ExpressionUUID->"69172d0e-b3c1-d04a-b2f7-\
7b1bd7ba9e92"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 6, 1, 29917153844027891006, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9479249035192604`*^9, 3.947925319945488*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9bafca79-6b80-6640-85d1-f8f809dce1c2"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 6, 2, 29917153844027891006, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9479249035192604`*^9, 3.947925319949053*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2cd89293-bbba-c64d-8a4c-7fa1681ab3f7"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 6, 3, 29917153844027891006, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9479249035192604`*^9, 3.947925319949053*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"231962de-dbee-784d-aa1a-8959a0ea803b"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 6, 4, 29917153844027891006, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9479249035192604`*^9, 3.9479253199580135`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4f9c3c14-bca6-2f4d-acca-09674406f417"],

Cell[BoxData["5.3332666666666843`*^39"], "Output",
 CellChangeTimes->{3.9479249831544952`*^9, 3.947925320125288*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"bcbcd18e-1d43-8d4d-a98a-39a137a63720"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SGH", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["L", "4"], "10", 
      SuperscriptBox["a", "4"], 
      SuperscriptBox["r", "6"]}], 
     RowBox[{"3", 
      SuperscriptBox["L", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["r", "4"]}], "+", "1"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SGH", "[", 
  RowBox[{
   SuperscriptBox["10", "7."], ",", 
   SuperscriptBox["10", "5."]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9479250657554646`*^9, 3.947925130105068*^9}, {
  3.947925206603731*^9, 3.947925237174423*^9}, {3.9479254709981594`*^9, 
  3.947925488097143*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ee8ae9bb-c6a6-8e4c-90fb-347f3712d985"],

Cell[BoxData["4.4444444444444495`*^15"], "Output",
 CellChangeTimes->{3.9479254911659164`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a241658e-3fa9-814e-96d2-7c7b94593fbc"]
}, Open  ]],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.947925265804371*^9, 3.9479252962257023`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"94262535-8aa8-2f4d-8e43-5d5d67a1b19c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SLMPS", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["L", "3"], 
       SuperscriptBox["r", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "3"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], 
       FractionBox["1", "2"]]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "3"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "4"], 
           SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], "L", " ", "r"}]], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"SLMPS", "[", 
  RowBox[{
   SuperscriptBox["10", "7."], ",", 
   SuperscriptBox["10", "5."]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947925363239561*^9, 3.9479254641979065`*^9}, {
  3.9479254955609303`*^9, 3.9479255157656975`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c3e28a73-df74-b243-b128-271a1d20ac0d"],

Cell[BoxData[
 RowBox[{"-", "1.9406975104249837`*^40"}]], "Output",
 CellChangeTimes->{{3.947925507994852*^9, 3.9479255167149353`*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"dfa3efd5-3497-4242-addd-db272c79c9b1"]
}, Open  ]],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.9479255566716747`*^9, 3.947925557114502*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d530ae2d-88b6-cc44-ba73-48b949333b8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SJUN", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   SuperscriptBox["L", "3"], 
   SuperscriptBox["\[Lambda]", "3"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], 
    FractionBox["1", "2"]], 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}], " "}], 
     RowBox[{"2", 
      SuperscriptBox["L", "2"], 
      SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"SJUN", "[", 
  RowBox[{
   SuperscriptBox["10", "7."], ",", 
   SuperscriptBox["10", "5."]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9479255445320473`*^9, 3.9479256471281757`*^9}, {
  3.947925717078455*^9, 3.9479257469821587`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a04eba59-5403-3b41-932a-1bad97087609"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.`*^39"}], " ", 
  SuperscriptBox["L", "3"], " ", 
  RowBox[{"Log", "[", 
   FractionBox["4.999999999999989`*^53", 
    SuperscriptBox["L", "2"]], "]"}]}]], "Output",
 CellChangeTimes->{3.947925749951065*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"6bedcb5a-d1f0-d146-8853-1d58f900641c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   SuperscriptBox["10", "8."]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   SuperscriptBox["10", "6."]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NE", "[", 
   RowBox[{"a_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["s", "4"]}], "+", "1"}]]}], 
     SuperscriptBox["s", "2"]], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "r", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SB", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       FractionBox["2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], ")"}], 
     RowBox[{"NE", "[", 
      RowBox[{"a", ",", "r"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SGH", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["L", "4"], "10", 
      SuperscriptBox["a", "4"], 
      SuperscriptBox["r", "6"]}], 
     RowBox[{"3", 
      SuperscriptBox["L", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["r", "4"]}], "+", "1"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SLMPS", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["L", "3"], 
       SuperscriptBox["r", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "3"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], 
       FractionBox["1", "2"]]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "3"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "4"], 
           SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], "L", " ", "r"}]], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Lambda]"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SJUN", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   SuperscriptBox["L", "3"], 
   SuperscriptBox["\[Lambda]", "3"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "4"], 
       SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], 
    FractionBox["1", "2"]], 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}], " "}], 
     RowBox[{"2", 
      SuperscriptBox["L", "2"], 
      SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ST", "[", 
   RowBox[{"a_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SB", "[", 
    RowBox[{"a", ",", "\[Lambda]"}], "]"}], "+", 
   RowBox[{"SGH", "[", 
    RowBox[{"a", ",", "\[Lambda]"}], "]"}], "+", 
   RowBox[{"SLMPS", "[", 
    RowBox[{"a", ",", "\[Lambda]"}], "]"}], "+", 
   RowBox[{"SJUN", "[", 
    RowBox[{"a", ",", "\[Lambda]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ST", "[", 
   RowBox[{
    SuperscriptBox["10", "10."], ",", 
    SuperscriptBox["10", "6."]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ST", "[", 
   RowBox[{
    SuperscriptBox["10", "10."], ",", 
    SuperscriptBox["10", "3."]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"ST", "[", 
      RowBox[{"a", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
    RowBox[{"Log", "[", "a", "]"}]}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9479246581445465`*^9, 3.9479246942669525`*^9}, {
   3.947924735069931*^9, 3.9479247874020424`*^9}, {3.9479248362157135`*^9, 
   3.9479249028968925`*^9}, 3.9479253170737762`*^9, {3.9479258974312553`*^9, 
   3.947926024470358*^9}, {3.9479260693819103`*^9, 3.9479261326759815`*^9}, {
   3.947926312836544*^9, 3.9479264508882504`*^9}, {3.947926709911978*^9, 
   3.9479267233016415`*^9}},ExpressionUUID->"15068458-eb65-2144-bcbb-\
eae11e9d1457"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 53, 37, 29917156662668703313, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.9479263900920258`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"e4831ede-37e1-fe41-b968-b8b64f41d721"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 53, 38, 29917156662668703313, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.947926390107708*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"e50e6b34-c33d-ab4b-8f81-2c7de269ebb1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 53, 39, 29917156662668703313, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.9479263901261177`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"d938e88e-889a-d544-b06b-487c40e582ae"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 53, 40, 29917156662668703313, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.9479263901261177`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"dc0fdddf-f7ec-064c-98ea-4c500b613f95"],

Cell[BoxData[
 RowBox[{"-", "3.550050045682447`*^52"}]], "Output",
 CellChangeTimes->{
  3.9479259431017*^9, 3.9479260258844376`*^9, {3.94792611748464*^9, 
   3.947926134071535*^9}, 3.947926390880205*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"db957585-0de7-7e43-afdb-d29fa088ef4c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 54, 41, 29917156662668703313, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.9479263908961697`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"7cff8121-a200-7646-8f5b-a26908fe5c3b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 54, 42, 29917156662668703313, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.947926390912319*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"27c04672-a6d3-3945-8a3a-f2d6023f7589"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"s\\\"}]\\) = \\!\\(\\*RowBox[{\\\"r\\\"}]\\) is \
not a valid limit of integration.\"", 2, 54, 43, 29917156662668703313, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.947926390912319*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"19536b25-0a4f-3943-85e5-ba60f329a20c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 54, 44, 29917156662668703313, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9479259423373775`*^9, 3.9479260250905285`*^9, {3.9479261166877804`*^9, 
   3.947926133285198*^9}, 3.947926390928339*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"2f777668-42f8-ae41-9185-0a4cae90b2a0"],

Cell[BoxData[
 RowBox[{"-", "2.951444521503995`*^37"}]], "Output",
 CellChangeTimes->{
  3.9479259431017*^9, 3.9479260258844376`*^9, {3.94792611748464*^9, 
   3.947926134071535*^9}, 3.947926391689497*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"3a8e64e9-e85a-604a-841a-1de1b10bbe6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["In terms of dimensionless variables", "Section",
 CellChangeTimes->{{3.9479264835063305`*^9, 
  3.9479264926056995`*^9}},ExpressionUUID->"b17da7fa-7f7c-8249-9138-\
8a265b620aa9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   SuperscriptBox["10", "8."]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   SuperscriptBox["10", "4."]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NE", "[", 
   RowBox[{"A_", ",", "R_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "\[Lambda]", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["S", "4"]}]}]]}], 
     RowBox[{
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], ",", 
    RowBox[{"{", 
     RowBox[{"S", ",", "R", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SB", "[", 
   RowBox[{"A_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["R", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       FractionBox["2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "3"], "*", "\[Lambda]", " ", "*", 
     RowBox[{"NE", "[", 
      RowBox[{"A", ",", "R"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SGH", "[", 
   RowBox[{"A_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"40", " ", 
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["R", "6"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]], "\[Lambda]"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SLMPS", "[", 
   RowBox[{"A_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]}], 
         RowBox[{
          RowBox[{"L", " ", "R", " ", "\[Lambda]"}], "+", 
          RowBox[{
           SuperscriptBox["A", "4"], " ", "L", " ", 
           SuperscriptBox["R", "5"], " ", "\[Lambda]"}]}]], "]"}]}], 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}]]], "\[Lambda]"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SJUN", "[", 
   RowBox[{"A_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["A", "4"]}]], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["A", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["A", "4"]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["L", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ST", "[", 
   RowBox[{"A_", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SB", "[", 
    RowBox[{"A", ",", "\[Lambda]"}], "]"}], "+", 
   RowBox[{"SGH", "[", 
    RowBox[{"A", ",", "\[Lambda]"}], "]"}], "+", 
   RowBox[{"SLMPS", "[", 
    RowBox[{"A", ",", "\[Lambda]"}], "]"}], "+", 
   RowBox[{"SJUN", "[", 
    RowBox[{"A", ",", "\[Lambda]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ST", "[", 
   RowBox[{
    SuperscriptBox["10", "10."], ",", 
    SuperscriptBox["10", "6."]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ST", "[", 
   RowBox[{
    SuperscriptBox["10", "10."], ",", 
    SuperscriptBox["10", "3."]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"ST", "[", 
       RowBox[{"A", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
     RowBox[{"Log", "[", "A", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"A", ",", 
     SuperscriptBox["10", "6"], ",", 
     SuperscriptBox["10", "8"]}], "}"}], ",", 
   RowBox[{"AspectRatio", "->", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLegends", "->", "\"\<Expressions\>\""}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ln", 
       RowBox[{"(", "A", ")"}]}], ",", "CA"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.9479266097611866`*^9, {3.947926647471672*^9, 3.947926704407383*^9}, {
   3.9479267742807083`*^9, 3.9479268556937275`*^9}, {3.9479269027903404`*^9, 
   3.9479269035095825`*^9}, {3.947926942329607*^9, 3.9479270325928802`*^9}, {
   3.9479270743788223`*^9, 3.947927094434225*^9}, {3.947927359974722*^9, 
   3.947927435555748*^9}, {3.9479274715023804`*^9, 3.9479274969351826`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"108687e5-6d67-f949-a040-47cb11a0dcdb"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 34, 41, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.9479274991214733`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"6be3ca78-b0e7-184c-b321-7c4bc0d40f96"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 34, 42, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.9479274991529865`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"6026f007-8269-7542-aa7b-89f650df3ff7"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 34, 43, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.947927499155752*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b942e37e-4991-f047-93dd-ec3a48eb2d7a"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 34, 44, 29917162455895540148, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.947927499157757*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"76bb312c-f3ee-b043-80b5-edf88b5d38c8"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 35, 45, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.9479274999603424`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"6508932a-e2af-9d4c-b5de-4d1aeb69764a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 35, 46, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.9479274999603424`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"de7a57a8-5e01-3c40-b2fd-1a279f76f695"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 35, 47, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.947927499976492*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b233ff29-e95e-1d48-8b36-a92320c85d10"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 35, 48, 29917162455895540148, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.947927499976492*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"d3dd384c-637d-c04f-b0fe-942f219310fa"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 36, 49, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.947927502551594*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"bca63ac5-467a-8544-bbf6-159f5b7811f9"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 36, 50, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.947927502585108*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"12e16fcf-34f2-f44a-a869-3d2fa72f36e6"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate", "nlim", 
   "\"\\!\\(\\*RowBox[{\\\"S\\\"}]\\) = \\!\\(\\*RowBox[{\\\"R\\\"}]\\) is \
not a valid limit of integration.\"", 2, 36, 51, 29917162455895540148, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.9479275026049576`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b2b79ecd-09db-ad4e-a8af-a392a2512a2f"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 36, 52, 29917162455895540148, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94792709570562*^9, 3.9479274439400234`*^9, 
  3.9479275026049576`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"4a12f386-86ac-0240-ae2c-0e6862cf6708"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJwVj38w1GkAxjdqNzJlpK3Ij4ym0Or7vhJNhkdtmdOp97VqozM5v0odhnIN
mfTLqFUpLuk0IdqlrKZkiDpSqcVZo6QMO46bq4irXJfMRNsfzzzz/PN55rM0
MjE4xkQkElFjvvfkuSa8nLMFxdM5l1QlbsgT65IPuG2Fdd4JS7TKoMqs8Xxf
vxWTLXb2FQZ3TFnsMHEyYxgICBIvzFqF0u2zVdtdGOQ+lRfuzBCQG1xxn2xk
iB6TZx/xEuCirF3bEsZwMS01kv4sIKX+YXdzAoO1a2r3sywBEr8Fy7oyGBQ2
e5v15QJ8HKQD/59heCrPXOT6SMASde50cyED+2p7s9cgYJM4JDRFw9DT5rQu
/ZOAJ5Zve6ZvMVzpV24ZNCNQjt3Xn73HMJp6+D23J6izfaepfswwpVgeO0sg
MG3t8P/YwTCxXBc94k+QOvTsRkIPg9XpNNOwYALHipkmgwaGrLa4jicRBOb1
iqbj/zCUpvcN5yQSnAz1UK8fNfp+cjcrSSco6Wz39fjPyNdAZ6Ui0J55aqqd
ZNDbNF6/kk8QkdcfnyTiuNRVl9RWQvB3TVncL2KO4hca70gtwV+FoX88nsMx
7BQ/0VhL0Js/zjstOX44LQnMfEDQJ+pstJJySBwn59a2EcjeVGa323AsnjHq
OvCcoHr066l7Dhzy6h3Hkg0EHvCcHefM8WOcxOXYa4KfYqokxSs4zrdoVlT9
S7A6UbLPQsbRUZWo958gGHpl7WdBOI4uIAtNRRRj6sqi3tUcZgVF+dESiocm
sln93hzhulort3kUis8vAjN8OPa7K329pBQbHs0tUIBj5NC4qsyOosZf9OHP
DRyYXnkwypmiS+1Z4BjAcbFhflq3K8WvtvR6aSDHVNOD9GuEQpsjvtkdxKFR
F4W+9KIw3921eQ3nqA+Qa2N8Kep2r7NLDuG463D19g05xTtxRny0kuOzeYMs
KtD4N+JXfTyM48PvuvEkRpEwErsyPJxjyW+3d37ZRnHu8lDQ4giONXrHwYCd
FG+9xzpFURw9e+eXDUdQLDKsdSiPMe4UaZ9lrNF3l33h2T0c0m01Dbf2UXwD
v7dZgw==
    "], {}], {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      RowBox[{"A", " ", "Ln"}], HoldForm], TraditionalForm], 
    FormBox[
     TagBox["CA", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0., 1.}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.94792722117548*^9, 3.947927459433956*^9, 
  3.9479275438392696`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"8df175bc-fb44-0c47-8b17-78cfb878ffee"]
}, Open  ]],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.947926625011133*^9, 3.9479266254237385`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"605b1e80-2f8e-4b42-9cba-83227335cf44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     SqrtBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "4"], 
        SuperscriptBox["s", "4"]}], "+", "1"}]]}], 
    SuperscriptBox["s", "2"]], "/.", 
   RowBox[{"a", "->", 
    FractionBox["A", "\[Lambda]"]}]}], "/.", 
  RowBox[{"s", "->", 
   RowBox[{"S", "*", "\[Lambda]"}]}]}]], "Input",
 CellChangeTimes->{{3.9479265720938797`*^9, 3.947926583293234*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1b33822b-ee5d-a94a-a656-f7c8fcfa866e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["S", "4"]}]}]]}], 
  RowBox[{
   SuperscriptBox["S", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]]], "Output",
 CellChangeTimes->{3.947926633700308*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"706160d0-cbcf-f143-8413-911e12c79f94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["r", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       FractionBox["2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], ")"}]}], "/.", 
    RowBox[{"a", "->", 
     FractionBox["A", "\[Lambda]"]}]}], "/.", 
   RowBox[{"r", "->", 
    RowBox[{"R", "*", "\[Lambda]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9479265245397396`*^9, 3.947926551677204*^9}, {
  3.947926672427679*^9, 3.947926673818594*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"08a9c011-85b5-9844-893f-97731cd7e5e3"],

Cell[BoxData[
 RowBox[{
  FractionBox["8", "3"], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["R", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    FractionBox["2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], ")"}], " ", 
  SuperscriptBox["\[Lambda]", "3"]}]], "Output",
 CellChangeTimes->{{3.9479266664407597`*^9, 3.947926674455597*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"92180469-da16-6946-b176-42358a3ce819"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["L", "4"], "10", 
      SuperscriptBox["a", "4"], 
      SuperscriptBox["r", "6"]}], 
     RowBox[{"3", 
      SuperscriptBox["L", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["r", "4"]}], "+", "1"}], ")"}]}]], "/.", 
    RowBox[{"a", "->", 
     FractionBox["A", "\[Lambda]"]}]}], "/.", 
   RowBox[{"r", "->", 
    RowBox[{"R", "*", "\[Lambda]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.9479266178337154`*^9, {3.947926785081806*^9, 3.947926786930546*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4930e614-2d9f-684c-93ae-0fc27eb52f98"],

Cell[BoxData[
 FractionBox[
  RowBox[{"40", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["L", "2"], " ", 
   SuperscriptBox["R", "6"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], 
  RowBox[{"3", "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "4"]}]}]]], "Output",
 CellChangeTimes->{3.947926787385313*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"e3f07590-1169-6f4d-8012-0e7c77de19ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["L", "3"], 
       SuperscriptBox["r", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "3"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], 
       FractionBox["1", "2"]]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}], "+", "3"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "4"], 
           SuperscriptBox["r", "4"]}], "+", "1"}], ")"}], "L", " ", "r"}]], 
      "]"}]}], "/.", 
    RowBox[{"a", "->", 
     FractionBox["A", "\[Lambda]"]}]}], "/.", 
   RowBox[{"r", "->", 
    RowBox[{"R", "*", "\[Lambda]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.9479266194205*^9, {3.9479268017229366`*^9, 3.9479268032662525`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"13e559b7-9a93-0b43-9614-3ce75a4746b4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"3", "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]}], 
     RowBox[{
      RowBox[{"L", " ", "R", " ", "\[Lambda]"}], "+", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", "L", " ", 
       SuperscriptBox["R", "5"], " ", "\[Lambda]"}]}]], "]"}]}], 
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]}]]]], "Output",
 CellChangeTimes->{3.947926804079382*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"8594fe40-f8f6-7a4f-a5a1-e0c5b48acb07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     SuperscriptBox["L", "3"], 
     SuperscriptBox["\[Lambda]", "3"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], 
      FractionBox["1", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], 
           RowBox[{"1", "/", "3"}]]}], ")"}], " "}], 
       RowBox[{"2", 
        SuperscriptBox["L", "2"], 
        SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}], "/.", 
    RowBox[{"a", "->", 
     FractionBox["A", "\[Lambda]"]}]}], "/.", 
   RowBox[{"r", "->", 
    RowBox[{"R", "*", "\[Lambda]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.9479266210811176`*^9, {3.947926814829344*^9, 3.947926816223568*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"895a1d6f-dfb2-494c-aa80-b5f550da8960"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    SuperscriptBox["A", "4"]}]], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["\[Lambda]", "3"], " ", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["A", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["A", "4"]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["L", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]], "Output",
 CellChangeTimes->{3.9479268172626953`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"08b1fc92-e295-884d-b7af-2347c8a26990"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{718.5, 729.75},
WindowMargins->{{-734.25, Automatic}, {Automatic, 0}},
Magnification:>0.8 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"86f86980-e659-df4a-94fa-cca47768224b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1460, 33, 659, 19, 41, "Input",ExpressionUUID->"8fd27334-9140-3b46-8b13-43b9e84f1e54"],
Cell[CellGroupData[{
Cell[2144, 56, 2071, 59, 42, "Input",ExpressionUUID->"2d029fb4-ca2c-9e41-bb57-05cc55772585"],
Cell[4218, 117, 1828, 52, 46, "Output",ExpressionUUID->"ba9dcd3d-2e41-2547-97cc-d2501ea68c5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6083, 174, 1849, 56, 42, "Input",ExpressionUUID->"008900ed-1985-9e43-a595-a80e3b3dbdd5"],
Cell[7935, 232, 568, 17, 45, "Output",ExpressionUUID->"b809ce82-6bc5-4a48-9d1b-436f2cc57745"]
}, Open  ]],
Cell[8518, 252, 1561, 49, 43, "Input",ExpressionUUID->"6691ffc8-b2cf-c443-9f35-ddf76f53596f"],
Cell[CellGroupData[{
Cell[10104, 305, 1039, 33, 42, "Input",ExpressionUUID->"cb048ad3-0859-7c40-b204-a35340197a78"],
Cell[11146, 340, 176, 2, 25, "Output",ExpressionUUID->"994d87c3-729a-e047-a4ba-27d24da208c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11359, 347, 1915, 57, 148, "Input",ExpressionUUID->"69172d0e-b3c1-d04a-b2f7-7b1bd7ba9e92"],
Cell[13277, 406, 420, 9, 20, "Message",ExpressionUUID->"9bafca79-6b80-6640-85d1-f8f809dce1c2"],
Cell[13700, 417, 420, 9, 20, "Message",ExpressionUUID->"2cd89293-bbba-c64d-8a4c-7fa1681ab3f7"],
Cell[14123, 428, 420, 9, 20, "Message",ExpressionUUID->"231962de-dbee-784d-aa1a-8959a0ea803b"],
Cell[14546, 439, 478, 10, 20, "Message",ExpressionUUID->"4f9c3c14-bca6-2f4d-acca-09674406f417"],
Cell[15027, 451, 194, 2, 25, "Output",ExpressionUUID->"bcbcd18e-1d43-8d4d-a98a-39a137a63720"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15258, 458, 969, 28, 61, "Input",ExpressionUUID->"ee8ae9bb-c6a6-8e4c-90fb-347f3712d985"],
Cell[16230, 488, 172, 2, 25, "Output",ExpressionUUID->"a241658e-3fa9-814e-96d2-7c7b94593fbc"]
}, Open  ]],
Cell[16417, 493, 177, 2, 22, "Input",ExpressionUUID->"94262535-8aa8-2f4d-8e43-5d5d67a1b19c"],
Cell[CellGroupData[{
Cell[16619, 499, 1473, 46, 70, "Input",ExpressionUUID->"c3e28a73-df74-b243-b128-271a1d20ac0d"],
Cell[18095, 547, 214, 3, 25, "Output",ExpressionUUID->"dfa3efd5-3497-4242-addd-db272c79c9b1"]
}, Open  ]],
Cell[18324, 553, 176, 2, 22, "Input",ExpressionUUID->"d530ae2d-88b6-cc44-ba73-48b949333b8c"],
Cell[CellGroupData[{
Cell[18525, 559, 1361, 41, 58, "Input",ExpressionUUID->"a04eba59-5403-3b41-932a-1bad97087609"],
Cell[19889, 602, 327, 8, 41, "Output",ExpressionUUID->"6bedcb5a-d1f0-d146-8853-1d58f900641c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20253, 615, 5620, 177, 322, "Input",ExpressionUUID->"15068458-eb65-2144-bcbb-eae11e9d1457"],
Cell[25876, 794, 508, 12, 18, "Message",ExpressionUUID->"e4831ede-37e1-fe41-b968-b8b64f41d721"],
Cell[26387, 808, 506, 12, 18, "Message",ExpressionUUID->"e50e6b34-c33d-ab4b-8f81-2c7de269ebb1"],
Cell[26896, 822, 508, 12, 18, "Message",ExpressionUUID->"d938e88e-889a-d544-b06b-487c40e582ae"],
Cell[27407, 836, 560, 12, 18, "Message",ExpressionUUID->"dc0fdddf-f7ec-064c-98ea-4c500b613f95"],
Cell[27970, 850, 283, 5, 25, "Output",ExpressionUUID->"db957585-0de7-7e43-afdb-d29fa088ef4c"],
Cell[28256, 857, 508, 12, 18, "Message",ExpressionUUID->"7cff8121-a200-7646-8f5b-a26908fe5c3b"],
Cell[28767, 871, 506, 12, 18, "Message",ExpressionUUID->"27c04672-a6d3-3945-8a3a-f2d6023f7589"],
Cell[29276, 885, 506, 12, 18, "Message",ExpressionUUID->"19536b25-0a4f-3943-85e5-ba60f329a20c"],
Cell[29785, 899, 558, 12, 18, "Message",ExpressionUUID->"2f777668-42f8-ae41-9185-0a4cae90b2a0"],
Cell[30346, 913, 283, 5, 25, "Output",ExpressionUUID->"3a8e64e9-e85a-604a-841a-1de1b10bbe6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30666, 923, 184, 3, 52, "Section",ExpressionUUID->"b17da7fa-7f7c-8249-9138-8a265b620aa9"],
Cell[CellGroupData[{
Cell[30875, 930, 5994, 180, 337, "Input",ExpressionUUID->"108687e5-6d67-f949-a040-47cb11a0dcdb"],
Cell[36872, 1112, 453, 11, 18, "Message",ExpressionUUID->"6be3ca78-b0e7-184c-b321-7c4bc0d40f96"],
Cell[37328, 1125, 453, 11, 18, "Message",ExpressionUUID->"6026f007-8269-7542-aa7b-89f650df3ff7"],
Cell[37784, 1138, 451, 11, 18, "Message",ExpressionUUID->"b942e37e-4991-f047-93dd-ec3a48eb2d7a"],
Cell[38238, 1151, 503, 11, 18, "Message",ExpressionUUID->"76bb312c-f3ee-b043-80b5-edf88b5d38c8"],
Cell[38744, 1164, 453, 11, 18, "Message",ExpressionUUID->"6508932a-e2af-9d4c-b5de-4d1aeb69764a"],
Cell[39200, 1177, 453, 11, 18, "Message",ExpressionUUID->"de7a57a8-5e01-3c40-b2fd-1a279f76f695"],
Cell[39656, 1190, 451, 11, 18, "Message",ExpressionUUID->"b233ff29-e95e-1d48-8b36-a92320c85d10"],
Cell[40110, 1203, 503, 11, 18, "Message",ExpressionUUID->"d3dd384c-637d-c04f-b0fe-942f219310fa"],
Cell[40616, 1216, 451, 11, 18, "Message",ExpressionUUID->"bca63ac5-467a-8544-bbf6-159f5b7811f9"],
Cell[41070, 1229, 451, 11, 18, "Message",ExpressionUUID->"12e16fcf-34f2-f44a-a869-3d2fa72f36e6"],
Cell[41524, 1242, 453, 11, 18, "Message",ExpressionUUID->"b2b79ecd-09db-ad4e-a8af-a392a2512a2f"],
Cell[41980, 1255, 505, 11, 18, "Message",ExpressionUUID->"4a12f386-86ac-0240-ae2c-0e6862cf6708"],
Cell[42488, 1268, 2377, 56, 314, "Output",ExpressionUUID->"8df175bc-fb44-0c47-8b17-78cfb878ffee"]
}, Open  ]],
Cell[44880, 1327, 177, 2, 22, "Input",ExpressionUUID->"605b1e80-2f8e-4b42-9cba-83227335cf44"],
Cell[CellGroupData[{
Cell[45082, 1333, 525, 16, 41, "Input",ExpressionUUID->"1b33822b-ee5d-a94a-a656-f7c8fcfa866e"],
Cell[45610, 1351, 392, 12, 43, "Output",ExpressionUUID->"706160d0-cbcf-f143-8413-911e12c79f94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46039, 1368, 837, 24, 42, "Input",ExpressionUUID->"08a9c011-85b5-9844-893f-97731cd7e5e3"],
Cell[46879, 1394, 590, 17, 45, "Output",ExpressionUUID->"92180469-da16-6946-b176-42358a3ce819"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47506, 1416, 736, 22, 42, "Input",ExpressionUUID->"4930e614-2d9f-684c-93ae-0fc27eb52f98"],
Cell[48245, 1440, 439, 12, 41, "Output",ExpressionUUID->"e3f07590-1169-6f4d-8012-0e7c77de19ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48721, 1457, 1282, 41, 50, "Input",ExpressionUUID->"13e559b7-9a93-0b43-9614-3ce75a4746b4"],
Cell[50006, 1500, 929, 28, 52, "Output",ExpressionUUID->"8594fe40-f8f6-7a4f-a5a1-e0c5b48acb07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50972, 1533, 1369, 41, 39, "Input",ExpressionUUID->"895a1d6f-dfb2-494c-aa80-b5f550da8960"],
Cell[52344, 1576, 796, 25, 42, "Output",ExpressionUUID->"08b1fc92-e295-884d-b7af-2347c8a26990"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Subregion_Complexity_2401.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    128289,       2452]
NotebookOptionsPosition[    123936,       2396]
NotebookOutlinePosition[    124277,       2411]
CellTagsIndexPosition[    124234,       2408]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.900929375208716*^9, 3.9009293761584983`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"54d10a58-f4e7-420f-96d2-a90c518aacdd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"b", "=", 
   SuperscriptBox["10", "6."]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"a_", ",", "v_"}], "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["a", "4"], 
     SuperscriptBox["v", "4"]}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "[", 
   RowBox[{"a_", ",", "v_", ",", "U_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["v", "2"], 
    SqrtBox[
     RowBox[{"f", "[", 
      RowBox[{"a", ",", "v"}], "]"}]], 
    SqrtBox[
     RowBox[{
      SuperscriptBox["v", "6"], "-", 
      SuperscriptBox["U", "6"]}]]}], 
   SuperscriptBox["U", "3"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"a_", ",", "u_", ",", "U_"}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    FractionBox["2", 
     RowBox[{"Y", "[", 
      RowBox[{"a", ",", "v", ",", "U"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "U", ",", "u"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"a_", ",", "b_", ",", "U_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["U", "3"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["u", "2"], "*", 
      RowBox[{"X", "[", 
       RowBox[{"a", ",", "u", ",", "U"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "U", ",", "b"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"1.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=1\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"10.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"10.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=10\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"100.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"100.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=100\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1000.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"1000.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=1000\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"10000.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"10000.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=10000\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"100000.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"100000.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=100000\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1000000.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"1000000.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=1000000\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"10000000.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"10000000.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=10000000\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"100000000.", ",", "b", ",", "U"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"100000000.", ",", "b", ",", "U"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"U", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6."}]], ",", "b"}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<a=100000000\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "14"}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9009253051896505`*^9, 3.900925306453064*^9}, {
  3.900925367884141*^9, 3.900925575845784*^9}, {3.900925617123271*^9, 
  3.9009256480403495`*^9}, {3.900925682028851*^9, 3.9009256972208786`*^9}, {
  3.900925746997267*^9, 3.900925876921994*^9}, {3.9009292449576635`*^9, 
  3.900929314736867*^9}, {3.9009293709827924`*^9, 3.9009293726393595`*^9}, {
  3.900929450540385*^9, 3.9009294545817633`*^9}, {3.9009296365391006`*^9, 
  3.900929650180046*^9}, {3.900930416772719*^9, 3.9009304181589236`*^9}, {
  3.90093046571002*^9, 3.9009305062544193`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"db44a2ad-9c3b-4918-aefe-20112bdc9bc5"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"v\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"v\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"2.2431220201786045`*^-6\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"862369.7879208652`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"684.559054085195`\\\"}]\\) for the integral \
and error estimates.\"",2,6,1,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009305134471416`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4d317baf-07d4-48ac-861e-ee911a34d2a8"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,6,2,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009305135190897`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c0e99c65-6ef7-4d3b-98c4-0b49fccf5a1e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,6,3,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900930513547718*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"10489702-9fed-4e84-9db2-087140170696"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,6,4,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900930513579672*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"521bfaa9-bad1-478b-8df2-c3fc80a7140c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,6,5,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009305136156263`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e7045064-7a26-4b84-b838-e54aa13b55bf"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c8ld8fAHB7r2uvxL2VmSRRWc9R3edYkX3vVZRUMhJCmkRZIaMilKjs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      "]]},
    Annotation[#, "Charting`Private`Tag$4243#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=1\"", TraditionalForm],
  PlotRange->{{0., 862369.7879208652}, {0., 3.719033941438053*^40}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.900931042414159*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"4cbff237-e037-4a77-bf5d-caf02c1fcd6c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"v\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"v\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"2.2431220201786045`*^-6\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"862369.7879208652`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"684.559054085195`\\\"}]\\) for the integral \
and error estimates.\"",2,7,6,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009310428304677`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"af02d38b-117b-4d0b-8120-dadbfff1885c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,7,7,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009310428617144`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"09b5a671-9ae1-4a69-971e-4c87c11f4d4d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,7,8,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900931042908583*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5aa87e83-6933-429b-bc29-fa2e5fa400c6"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,7,9,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009310429307194`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7e73b4fa-d12e-40be-b318-f1c6525df345"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,7,10,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009310429619646`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"40f61f05-3c3d-4fd1-8f37-d9cbd17ed01f"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c8le/7AHC0hTKLohKyV1qyLuS5lOxRIbKFsvcemedQyEqIiAalJDLP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      "]]},
    Annotation[#, "Charting`Private`Tag$3930745#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=10\"", TraditionalForm],
  PlotRange->{{0., 6.351636375957411*^7}, {0., 3.7190339414380454`*^42}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9009315644505916`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3f803a3c-f307-4960-91c3-2dc3d9b77f9a"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"v\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"v\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"2.2431220201786045`*^-6\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"862369.7879208663`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"684.5590540851906`\\\"}]\\) for the integral \
and error estimates.\"",2,8,11,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900931564869649*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a6a461e2-7a79-4aaf-a5ac-696a067bfe9f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,8,12,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009315649009*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9a4ab665-d6c6-46f0-b9a7-19e5dc7bba16"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,8,13,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009315649477987`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"382ab4b7-b0a3-4c7d-80d3-e3f5c4328a58"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,8,14,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900931564985516*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f3ee5e6f-7267-4b1b-b8d8-0b7ff82f1025"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,8,15,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.90093156503238*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9c949e6b-e695-46d5-a027-688d4fd92fb7"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c81d//AHAJn0oKCckuZF23JUXq1XDPaYkkpWRFUojMhBQyolSUEcqW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      "]]},
    Annotation[#, "Charting`Private`Tag$7860865#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=100\"", TraditionalForm],
  PlotRange->{{0., 6.351636375957412*^9}, {0., 3.719033941438053*^44}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9009320834656677`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"299ef9d9-42fd-4d72-b9ed-5f58c93e1b22"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"v\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"v\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"2.2431220201786045`*^-6\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"862369.7879286013`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"684.5590541404462`\\\"}]\\) for the integral \
and error estimates.\"",2,9,16,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009320839129124`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ff782d86-185e-4172-a1ee-ee09c0aea696"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,9,17,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009320839488287`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7f6950e9-4fb5-47c2-a34e-8ad68664f7d3"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,9,18,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009320839767914`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"4d55a887-1df1-4ad8-8619-bf197c6b523f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,9,19,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900932084012744*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a2ead50e-dd29-46d1-a8c6-843bcecd4a0c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,9,20,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009320840447025`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8871077-7c14-4277-99d0-d83b5d682ee7"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13k01d/XB3AkMyEhmSJCknkWNvI55pmU4d4yzyGRSkgqlAz3XpkbCEnl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      "]]},
    Annotation[#, "Charting`Private`Tag$11788614#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=1000\"", TraditionalForm],
  PlotRange->{{0., 6.351636375957412*^11}, {0., 3.7190339414380526`*^46}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.900932600406825*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"9a498e60-689c-4de8-b58f-2035fab75f5c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"v\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"v\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"2.2431220201786045`*^-6\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"862369.8422485761`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"684.558995297561`\\\"}]\\) for the integral \
and error estimates.\"",2,10,21,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900932600854337*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e16e71b9-73e3-4dad-ba36-a2e1dc0aa5fc"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,10,22,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900932600894287*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c41885f4-b027-4f53-b6fb-f745f69b3ffe"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,10,23,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009326009262433`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d0e0051b-c476-4965-9a1c-824e0f626442"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,10,24,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900932600966188*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"10664049-eb15-4953-9255-e37ee792ed69"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,10,25,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.90093260100214*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"54cd269e-4c39-4b92-9ddb-37de26902be5"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c8le8bB3DOOZmlrJJRRFJJtkjSlXHuR2ihpDJLQoWKSEZkJSNb2Vll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      "]]},
    Annotation[#, "Charting`Private`Tag$15716418#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=10000\"", TraditionalForm],
  PlotRange->{{0., 6.351636375957411*^13}, {0., 3.719033941438054*^48}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.900933151081393*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"7b3d1b44-dd1a-431f-b0bb-c9bffe8abda4"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","ncvb",
   "\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"v\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"v\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"2.2431220201786045`*^-6\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"862682.8011543832`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"684.2372388335114`\\\"}]\\) for the integral \
and error estimates.\"",2,11,26,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009331515766416`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"28151e2e-68dd-4c19-a23d-8bba79da6670"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,11,27,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900933151616223*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8cd4fbaf-977d-4242-bb71-92342005ca54"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,11,28,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900933152135526*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aa318594-f613-438c-9b08-f5079196bb7c"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,11,29,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900933152168261*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"490c90e8-80bf-4a03-8eef-50496a1425a1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,11,30,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900933152199492*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"414b1896-9eb0-469d-b90d-05af4ac01843"],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   TagBox[
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd13c4le//AHAjeyR7773XOZSI5y7Oc4eQXfbmjEQyy0hLtjQInyilYWSn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      "]]},
    Annotation[#, "Charting`Private`Tag$19644238#1"]& ]},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox["l", TraditionalForm], 
    FormBox[
     SubscriptBox["\[ScriptCapitalC]", "\[ScriptV]"], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 14],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotLabel->FormBox["\"a=100000\"", TraditionalForm],
  PlotRange->{{0., 6.351636375957411*^15}, {0., 3.7190339414380526`*^50}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9009336996273956`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"059e09ae-5ebe-41bd-b3fc-ebefda9be168"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,12,31,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009337012248244`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e9ee000e-3fbe-420e-9bd3-184ef2ced39b"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,12,32,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900933701257332*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1c605d45-6d44-490c-8627-8048b4432ec9"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","nlim",
   "\"\\!\\(\\*RowBox[{\\\"v\\\"}]\\) = \\!\\(\\*RowBox[{\\\"u\\\"}]\\) is \
not a valid limit of integration.\"",2,12,33,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.9009337012905474`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"60f657de-ad47-4145-a83d-ab0ad11ce3c6"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"nlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,12,34,16516075366131277085,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9009255946655965`*^9, {3.900925664767385*^9, 3.90092569839322*^9}, 
   3.9009293206524706`*^9, 3.9009293967797327`*^9, 3.900929462656579*^9, 
   3.9009296513216457`*^9, 3.900930425600136*^9, 3.900933701325607*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d137e14d-5a08-4574-a608-beef5d47f8a2"]
}, Open  ]]
},
WindowSize->{1350, 676},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 3, 28, "Input",ExpressionUUID->"54d10a58-f4e7-420f-96d2-a90c518aacdd"],
Cell[CellGroupData[{
Cell[781, 27, 9363, 266, 441, "Input",ExpressionUUID->"db44a2ad-9c3b-4918-aefe-20112bdc9bc5"],
Cell[10147, 295, 938, 17, 30, "Message",ExpressionUUID->"4d317baf-07d4-48ac-861e-ee911a34d2a8"],
Cell[11088, 314, 587, 12, 21, "Message",ExpressionUUID->"c0e99c65-6ef7-4d3b-98c4-0b49fccf5a1e"],
Cell[11678, 328, 585, 12, 21, "Message",ExpressionUUID->"10489702-9fed-4e84-9db2-087140170696"],
Cell[12266, 342, 585, 12, 21, "Message",ExpressionUUID->"521bfaa9-bad1-478b-8df2-c3fc80a7140c"],
Cell[12854, 356, 643, 13, 21, "Message",ExpressionUUID->"e7045064-7a26-4b84-b838-e54aa13b55bf"],
Cell[13500, 371, 15234, 263, 356, "Output",ExpressionUUID->"4cbff237-e037-4a77-bf5d-caf02c1fcd6c"],
Cell[28737, 636, 938, 17, 30, "Message",ExpressionUUID->"af02d38b-117b-4d0b-8120-dadbfff1885c"],
Cell[29678, 655, 587, 12, 21, "Message",ExpressionUUID->"09b5a671-9ae1-4a69-971e-4c87c11f4d4d"],
Cell[30268, 669, 585, 12, 21, "Message",ExpressionUUID->"5aa87e83-6933-429b-bc29-fa2e5fa400c6"],
Cell[30856, 683, 587, 12, 21, "Message",ExpressionUUID->"7e73b4fa-d12e-40be-b318-f1c6525df345"],
Cell[31446, 697, 644, 13, 21, "Message",ExpressionUUID->"40f61f05-3c3d-4fd1-8f37-d9cbd17ed01f"],
Cell[32093, 712, 15184, 262, 358, "Output",ExpressionUUID->"3f803a3c-f307-4960-91c3-2dc3d9b77f9a"],
Cell[47280, 976, 938, 17, 30, "Message",ExpressionUUID->"a6a461e2-7a79-4aaf-a5ac-696a067bfe9f"],
Cell[48221, 995, 584, 12, 21, "Message",ExpressionUUID->"9a4ab665-d6c6-46f0-b9a7-19e5dc7bba16"],
Cell[48808, 1009, 588, 12, 21, "Message",ExpressionUUID->"382ab4b7-b0a3-4c7d-80d3-e3f5c4328a58"],
Cell[49399, 1023, 586, 12, 21, "Message",ExpressionUUID->"f3ee5e6f-7267-4b1b-b8d8-0b7ff82f1025"],
Cell[49988, 1037, 641, 13, 21, "Message",ExpressionUUID->"9c949e6b-e695-46d5-a027-688d4fd92fb7"],
Cell[50632, 1052, 15183, 262, 373, "Output",ExpressionUUID->"299ef9d9-42fd-4d72-b9ed-5f58c93e1b22"],
Cell[65818, 1316, 940, 17, 30, "Message",ExpressionUUID->"ff782d86-185e-4172-a1ee-ee09c0aea696"],
Cell[66761, 1335, 588, 12, 21, "Message",ExpressionUUID->"7f6950e9-4fb5-47c2-a34e-8ad68664f7d3"],
Cell[67352, 1349, 588, 12, 21, "Message",ExpressionUUID->"4d55a887-1df1-4ad8-8619-bf197c6b523f"],
Cell[67943, 1363, 586, 12, 21, "Message",ExpressionUUID->"a2ead50e-dd29-46d1-a8c6-843bcecd4a0c"],
Cell[68532, 1377, 644, 13, 21, "Message",ExpressionUUID->"f8871077-7c14-4277-99d0-d83b5d682ee7"],
Cell[69179, 1392, 15146, 262, 373, "Output",ExpressionUUID->"9a498e60-689c-4de8-b58f-2035fab75f5c"],
Cell[84328, 1656, 938, 17, 30, "Message",ExpressionUUID->"e16e71b9-73e3-4dad-ba36-a2e1dc0aa5fc"],
Cell[85269, 1675, 587, 12, 21, "Message",ExpressionUUID->"c41885f4-b027-4f53-b6fb-f745f69b3ffe"],
Cell[85859, 1689, 589, 12, 21, "Message",ExpressionUUID->"d0e0051b-c476-4965-9a1c-824e0f626442"],
Cell[86451, 1703, 587, 12, 21, "Message",ExpressionUUID->"10664049-eb15-4953-9255-e37ee792ed69"],
Cell[87041, 1717, 642, 13, 21, "Message",ExpressionUUID->"54cd269e-4c39-4b92-9ddb-37de26902be5"],
Cell[87686, 1732, 15215, 263, 373, "Output",ExpressionUUID->"7b3d1b44-dd1a-431f-b0bb-c9bffe8abda4"],
Cell[102904, 1997, 941, 17, 30, "Message",ExpressionUUID->"28151e2e-68dd-4c19-a23d-8bba79da6670"],
Cell[103848, 2016, 587, 12, 21, "Message",ExpressionUUID->"8cd4fbaf-977d-4242-bb71-92342005ca54"],
Cell[104438, 2030, 587, 12, 21, "Message",ExpressionUUID->"aa318594-f613-438c-9b08-f5079196bb7c"],
Cell[105028, 2044, 587, 12, 21, "Message",ExpressionUUID->"490c90e8-80bf-4a03-8eef-50496a1425a1"],
Cell[105618, 2058, 643, 13, 21, "Message",ExpressionUUID->"414b1896-9eb0-469d-b90d-05af4ac01843"],
Cell[106264, 2073, 15236, 263, 373, "Output",ExpressionUUID->"059e09ae-5ebe-41bd-b3fc-ebefda9be168"],
Cell[121503, 2338, 589, 12, 21, "Message",ExpressionUUID->"e9ee000e-3fbe-420e-9bd3-184ef2ced39b"],
Cell[122095, 2352, 587, 12, 21, "Message",ExpressionUUID->"1c605d45-6d44-490c-8627-8048b4432ec9"],
Cell[122685, 2366, 589, 12, 21, "Message",ExpressionUUID->"60f657de-ad47-4145-a83d-ab0ad11ce3c6"],
Cell[123277, 2380, 643, 13, 21, "Message",ExpressionUUID->"d137e14d-5a08-4574-a608-beef5d47f8a2"]
}, Open  ]]
}
]
*)



==> Two_scaled_isotropic_regimes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    209921,       6478]
NotebookOptionsPosition[    187628,       6117]
NotebookOutlinePosition[    188104,       6135]
CellTagsIndexPosition[    188061,       6132]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "b"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1f5f117b-12cf-564b-bac8-4b7d11176cda"],
 "=\[Lambda], \na\[Lambda]=A\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["r", "\[Lambda]"], "=", "R"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "26320dc4-49ba-6443-a1eb-0fcaba48d7cc"]
}], "Text",
 CellChangeTimes->{{3.9453297747131257`*^9, 3.9453298046070447`*^9}, {
  3.945331632596798*^9, 
  3.945331713300148*^9}},ExpressionUUID->"c9165163-ea78-4591-87f6-\
72976df8038c"],

Cell[CellGroupData[{

Cell[TextData[{
 "r -> \[Lambda]R\na -> ",
 Cell[BoxData[
  FormBox[
   FractionBox["A", "\[Lambda]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7f613f73-02a4-e844-9849-619442aa0c0c"]
}], "Title",
 CellChangeTimes->{{3.9453317206492157`*^9, 
  3.945331780243782*^9}},ExpressionUUID->"cee561ab-2f7e-6640-9f6b-\
bc35bad29601"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["r", "4"]}]}], ")"}], 
      FractionBox["1", "2"]], 
     SuperscriptBox["r", "2"]], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "\[Infinity]", ",", "16"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945331850739609*^9, 
  3.9453318543143177`*^9}},ExpressionUUID->"4a0cb7d7-a951-4b90-a49b-\
f0d95aef368c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], 
        SuperscriptBox["r", "4"]}]}], ")"}], 
     FractionBox["1", "2"]], 
    SuperscriptBox["r", "2"]], "/.", 
   RowBox[{"r", "->", "\[Lambda]R"}]}], " ", "/.", 
  RowBox[{"a", "->", 
   FractionBox["A", "\[Lambda]"]}]}]], "Input",
 CellChangeTimes->{{3.9453318636186714`*^9, 3.9453318821999073`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e40d808d-5aa5-6a48-9e58-7797e9796c4b"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]}]], 
  RowBox[{
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["R", "2"]}]]], "Input",
 CellChangeTimes->{{3.945331944702385*^9, 
  3.9453319511795406`*^9}},ExpressionUUID->"a6816ecb-8a8b-3b45-8f97-\
bc1dded46348"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]], 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      SuperscriptBox["R", "2"]}]], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "16"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945326939669838*^9, 3.9453269691782074`*^9}, {
  3.9453319606403503`*^9, 3.945331972626772*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"64b74265-f1bf-443d-bca9-b755451e3037"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["R", "18"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]]}], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "12"], " ", 
    SuperscriptBox["R", "14"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["R", "10"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.945331974834549*^9, 3.945332010419836*^9, 
  3.9454871830668316`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"73ca008c-0b0c-fa4a-bb4e-285fe09bada8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], 
      FractionBox["1", "2"]], 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      SuperscriptBox["R", "2"]}]], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "16"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.9453320404572163`*^9, 3.9453320491760006`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e1b6ac38-2ef7-ac42-b1bd-1ba2102e1ebf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["R", "18"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]]}], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "12"], " ", 
    SuperscriptBox["R", "14"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["R", "10"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9454871877286777`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"061bc590-d19b-6843-b9c5-6417a139b1f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["A", "16"], " ", 
         SuperscriptBox["R", "18"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]]}], "+", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]], 
       RowBox[{"16", " ", 
        SuperscriptBox["A", "12"], " ", 
        SuperscriptBox["R", "14"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], "-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]], 
       RowBox[{"8", " ", 
        SuperscriptBox["A", "8"], " ", 
        SuperscriptBox["R", "10"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], "+", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]], 
       RowBox[{"2", " ", 
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "6"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], "+", 
      FractionBox[
       SqrtBox[
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]], 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]]}], ",", "R"}], "]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.945332057583042*^9, 3.9453320744375496`*^9}, {
  3.9453321314891415`*^9, 3.9453321470453587`*^9}, {3.945487197760788*^9, 
  3.945487199033636*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4cb46f60-6049-ef40-b96b-a2ae3c9346a1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"384", " ", 
    SuperscriptBox["A", "16"], " ", 
    SuperscriptBox["R", "17"], " ", "\[Lambda]"}]], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"176", " ", 
    SuperscriptBox["A", "12"], " ", 
    SuperscriptBox["R", "13"], " ", "\[Lambda]"}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"56", " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["R", "9"], " ", "\[Lambda]"}]], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"6", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "5"], " ", "\[Lambda]"}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"R", " ", "\[Lambda]"}]]}]], "Output",
 CellChangeTimes->{3.945487202408104*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"58bf3272-4d60-a649-bad1-15c577199b90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"384", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["R", "17"], " ", "\[Lambda]"}]], "-", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"176", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["R", "13"], " ", "\[Lambda]"}]], "+", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["R", "9"], " ", "\[Lambda]"}]], "-", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "5"], " ", "\[Lambda]"}]], "+", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"R", " ", "\[Lambda]"}]]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9453321519361897`*^9, 3.945332154969494*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"04e36947-114b-714c-9938-bdc097ad87d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"6", " ", 
     SqrtBox[
      SuperscriptBox["A", "4"]], " ", "\[Lambda]"}]]}], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], "\[Lambda]"], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"384", " ", 
    SuperscriptBox["A", "16"], " ", "\[Lambda]"}]], "-", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"176", " ", 
    SuperscriptBox["A", "12"], " ", "\[Lambda]"}]], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"56", " ", 
    SuperscriptBox["A", "8"], " ", "\[Lambda]"}]]}]], "Output",
 CellChangeTimes->{3.945487214195938*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"3518f819-24b7-a24c-b856-bee544862fc0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"6", " ", 
     SqrtBox[
      SuperscriptBox["A", "4"]], " ", "\[Lambda]"}]]}], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], "\[Lambda]"], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"384", " ", 
    SuperscriptBox["A", "16"], " ", "\[Lambda]"}]], "-", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"176", " ", 
    SuperscriptBox["A", "12"], " ", "\[Lambda]"}]], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"56", " ", 
    SuperscriptBox["A", "8"], " ", "\[Lambda]"}]], "-", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"384", " ", 
      SuperscriptBox["A", "16"], " ", 
      SuperscriptBox["R", "17"], " ", "\[Lambda]"}]], "-", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"176", " ", 
      SuperscriptBox["A", "12"], " ", 
      SuperscriptBox["R", "13"], " ", "\[Lambda]"}]], "+", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"56", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["R", "9"], " ", "\[Lambda]"}]], "-", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"6", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "5"], " ", "\[Lambda]"}]], "+", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"R", " ", "\[Lambda]"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.945332159223303*^9, 
  3.945332166878109*^9}},ExpressionUUID->"e2d97cff-77d8-5843-83a9-\
1a7cb1ab6c65"],

Cell[CellGroupData[{

Cell["Einstein Hilbert", "Subchapter",
 CellChangeTimes->{{3.9453281750085745`*^9, 
  3.9453281812821403`*^9}},ExpressionUUID->"cd08da9c-3bdb-4c80-b120-\
d4bde0fce77c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", 
    SuperscriptBox["L", "5"], 
    SuperscriptBox["r", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], 
     RowBox[{"4", "/", "3"}]], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"20", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "8"], " ", 
           SuperscriptBox["r", "8"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], 
         RowBox[{"10", "/", "3"}]]}]]}], ")"}]}], "/.", 
   RowBox[{"r", "->", "\[Lambda]R"}]}], " ", "/.", 
  RowBox[{"a", "->", 
   FractionBox["A", "\[Lambda]"]}]}]], "Input",
 CellChangeTimes->{{3.9453321828976765`*^9, 3.9453321879338207`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ca1b78a5-e358-4823-870b-7c5355e5e1ca"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"], 
    SuperscriptBox["R", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["A", "8"], " ", 
       SuperscriptBox["R", "8"]}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}], ")"}], "2"]}]]}]], "Input",
 CellChangeTimes->{{3.9453321932238617`*^9, 3.9453322054161015`*^9}, {
  3.945332292146923*^9, 
  3.945332292589842*^9}},ExpressionUUID->"b850149b-db5a-c84f-a4e7-\
1afe8cc5d045"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"40", " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox["\[Lambda]", "3"], 
       SuperscriptBox["R", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["R", "8"]}]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]}], ")"}], "2"]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945332400385586*^9, 3.9453324444533577`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a13c1c88-5d0c-9943-b802-8950887e2fc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"160", " ", 
          SuperscriptBox["L", "3"], " ", 
          SuperscriptBox["\[Lambda]", "3"]}], 
         RowBox[{
          SuperscriptBox["A", "12"], " ", 
          SuperscriptBox["R", "9"]}]]}], "+", 
       FractionBox[
        RowBox[{"320", " ", 
         SuperscriptBox["L", "3"], " ", 
         SuperscriptBox["\[Lambda]", "3"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["A", "8"], " ", 
         SuperscriptBox["R", "5"]}]], "-", 
       FractionBox[
        RowBox[{"160", " ", 
         SuperscriptBox["L", "3"], " ", 
         SuperscriptBox["\[Lambda]", "3"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["A", "4"], " ", "R"}]], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["R", "3"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"6", " ", 
          SqrtBox[
           SuperscriptBox["A", "4"]], " ", "\[Lambda]"}]]}], "+", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], "\[Lambda]"], "+", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], 
        RowBox[{"384", " ", 
         SuperscriptBox["A", "16"], " ", "\[Lambda]"}]], "-", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], 
        RowBox[{"176", " ", 
         SuperscriptBox["A", "12"], " ", "\[Lambda]"}]], "+", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], 
        RowBox[{"56", " ", 
         SuperscriptBox["A", "8"], " ", "\[Lambda]"}]], "-", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"384", " ", 
           SuperscriptBox["A", "16"], " ", 
           SuperscriptBox["R", "17"], " ", "\[Lambda]"}]], "-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"176", " ", 
           SuperscriptBox["A", "12"], " ", 
           SuperscriptBox["R", "13"], " ", "\[Lambda]"}]], "+", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"56", " ", 
           SuperscriptBox["A", "8"], " ", 
           SuperscriptBox["R", "9"], " ", "\[Lambda]"}]], "-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"6", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "5"], " ", "\[Lambda]"}]], "+", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"R", " ", "\[Lambda]"}]]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.94533247439369*^9, 3.9453324903187313`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0a29f5ad-2831-294f-a259-81f09be76a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "40"}], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["R", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "2"], " ", "R"}], "-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]]}], ")"}], " ", 
  SuperscriptBox["\[Lambda]", "2"]}]], "Input",
 CellChangeTimes->{{3.9453326571373806`*^9, 
  3.9453326571383915`*^9}},ExpressionUUID->"f6e0bc0a-f216-8347-bf1d-\
b2c7b2a9412b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"40", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["\[Lambda]", "3"], 
        SuperscriptBox["R", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["A", "8"], " ", 
           SuperscriptBox["R", "8"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]}], ")"}], "2"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"6", " ", 
          SqrtBox[
           SuperscriptBox["A", "4"]], " ", "\[Lambda]"}]]}], "+", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], "\[Lambda]"], "+", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], 
        RowBox[{"384", " ", 
         SuperscriptBox["A", "16"], " ", "\[Lambda]"}]], "-", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], 
        RowBox[{"176", " ", 
         SuperscriptBox["A", "12"], " ", "\[Lambda]"}]], "+", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], 
        RowBox[{"56", " ", 
         SuperscriptBox["A", "8"], " ", "\[Lambda]"}]], "-", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"384", " ", 
           SuperscriptBox["A", "16"], " ", 
           SuperscriptBox["R", "17"], " ", "\[Lambda]"}]], "-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"176", " ", 
           SuperscriptBox["A", "12"], " ", 
           SuperscriptBox["R", "13"], " ", "\[Lambda]"}]], "+", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"56", " ", 
           SuperscriptBox["A", "8"], " ", 
           SuperscriptBox["R", "9"], " ", "\[Lambda]"}]], "-", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"6", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "5"], " ", "\[Lambda]"}]], "+", 
         FractionBox[
          SqrtBox[
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]], 
          RowBox[{"R", " ", "\[Lambda]"}]]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.9453323283831673`*^9, 3.94533237422966*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"06dab061-9a02-cf4c-9fdf-4e32bbdccebd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "40"}], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["R", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["A", "2"], " ", "R"}], "-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]]}], ")"}], " ", 
  SuperscriptBox["\[Lambda]", "2"]}]], "Input",
 CellChangeTimes->{{3.9453325152757587`*^9, 
  3.9453325239530354`*^9}},ExpressionUUID->"3c58366f-fa53-874c-8df0-\
cff8b044b679"],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "40"}], " ", 
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "2"], " ", "R"}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9453371957955933`*^9, 3.9453372065196877`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e270b525-ad62-6c40-b290-a890aae37a21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["A", "2"], " ", "R"}], "-", 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "/.", 
  RowBox[{"R", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.9453372110495033`*^9, 3.945337217870983*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e87fe312-1145-b04e-a1d0-26335a25df92"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9453372184894657`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"77d392d7-d0a1-5743-9591-6b887b1bff1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["A", "2"], " ", "R"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["A", "2"], 
      SqrtBox[
       SuperscriptBox["R", "4"]]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.945337225718546*^9, 3.945337248476095*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"24aa6f84-19c7-454a-8a07-cafb8d6b2937"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["A", "2"], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["\[Lambda]", "3"]}]], "Output",
 CellChangeTimes->{{3.945337226880644*^9, 3.945337249613739*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"cce7ad20-b1e3-b94c-a02a-b68f09720168"]
}, Open  ]],

Cell[CellGroupData[{

Cell["AdS Limit of EH term", "Subsubsection",
 CellChangeTimes->{{3.9453327017172813`*^9, 3.9453327052490273`*^9}, {
  3.945337158471117*^9, 
  3.9453371614556236`*^9}},ExpressionUUID->"2446a934-ccc5-3e4c-954c-\
f48331d18eaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]], 
     RowBox[{
      SuperscriptBox["\[Lambda]", "2"], 
      SuperscriptBox["R", "2"]}]], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945332732572113*^9, 3.9453327330809193`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"12f33d92-973a-9949-98cb-28fa700a5cd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "8"], " ", 
       SuperscriptBox["R", "6"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "12"], " ", 
       SuperscriptBox["R", "10"]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["A", "16"], " ", 
       SuperscriptBox["R", "14"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Lambda]", "2"]}]]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9453369244850407`*^9, 3.945336954871231*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"56249c46-1884-434b-b945-83b44772bfed"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["128", "R"]}], "+", 
   FractionBox[
    RowBox[{"64", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "3"]}], "3"], "-", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["R", "7"]}], "7"], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["R", "11"]}], "11"], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["R", "15"]}], "3"]}], 
  RowBox[{"128", " ", "\[Lambda]"}]]], "Output",
 CellChangeTimes->{3.945336957730812*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b04579dc-8bc7-b84a-a68b-bd75535cc2e8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["128", "R"]}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "3"]}], "3"], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["R", "7"]}], "7"], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["A", "12"], " ", 
      SuperscriptBox["R", "11"]}], "11"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "16"], " ", 
      SuperscriptBox["R", "15"]}], "3"]}], 
   RowBox[{"128", " ", "\[Lambda]"}]], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.945332738122175*^9, 3.945332741746567*^9}, 
   3.945336965063452*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"7fced96a-9985-774e-aa1a-7007458ae858"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", "128"}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["A", "4"]}], "3"], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["A", "8"]}], "7"], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["A", "12"]}], "11"], "-", 
    FractionBox[
     SuperscriptBox["A", "16"], "3"]}], 
   RowBox[{"128", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["128", "R"]}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "3"]}], "3"], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["R", "7"]}], "7"], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["A", "12"], " ", 
      SuperscriptBox["R", "11"]}], "11"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "16"], " ", 
      SuperscriptBox["R", "15"]}], "3"]}], 
   RowBox[{"128", " ", "\[Lambda]"}]]}]], "Input",
 CellChangeTimes->{{3.9453369725648155`*^9, 
  3.945336974740614*^9}},ExpressionUUID->"e0d81165-e32e-c340-86ae-\
3dab9dd65754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"40", " ", 
        SuperscriptBox["L", "3"], " ", 
        SuperscriptBox["\[Lambda]", "3"], 
        SuperscriptBox["R", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["A", "8"], " ", 
           SuperscriptBox["R", "8"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]}], ")"}], "2"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "128"}], "+", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox["A", "4"]}], "3"], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["A", "8"]}], "7"], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "12"]}], "11"], "-", 
         FractionBox[
          SuperscriptBox["A", "16"], "3"]}], 
        RowBox[{"128", " ", "\[Lambda]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["128", "R"]}], "+", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "3"]}], "3"], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["A", "8"], " ", 
           SuperscriptBox["R", "7"]}], "7"], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "12"], " ", 
           SuperscriptBox["R", "11"]}], "11"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["A", "16"], " ", 
           SuperscriptBox["R", "15"]}], "3"]}], 
        RowBox[{"128", " ", "\[Lambda]"}]]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "0", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945332770124981*^9, 3.9453327772067585`*^9}, 
   3.945336999261734*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"99efd141-f674-3342-a2ed-1bed14ee5eed"],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"40", " ", 
      SuperscriptBox["L", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", " ", "\[Lambda]"}]], "-", 
           FractionBox[
            SuperscriptBox["R", "3"], 
            RowBox[{"6", " ", "\[Lambda]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "R"}], ")"}], " ", 
          SuperscriptBox["R", "3"]}], "\[Lambda]"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", " ", "\[Lambda]"}]], "-", 
           FractionBox[
            SuperscriptBox["R", "3"], 
            RowBox[{"6", " ", "\[Lambda]"}]]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"56", " ", "\[Lambda]"}]]}], "+", 
           FractionBox[
            SuperscriptBox["R", "7"], 
            RowBox[{"56", " ", "\[Lambda]"}]]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "R"}], ")"}], " ", 
          SuperscriptBox["R", "7"]}], "\[Lambda]"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "-", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      SuperscriptBox["A", "12"], " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["R", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"6", " ", "\[Lambda]"}]], "-", 
           FractionBox[
            SuperscriptBox["R", "3"], 
            RowBox[{"6", " ", "\[Lambda]"}]]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"56", " ", "\[Lambda]"}]]}], "+", 
           FractionBox[
            SuperscriptBox["R", "7"], 
            RowBox[{"56", " ", "\[Lambda]"}]]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"176", " ", "\[Lambda]"}]], "-", 
           FractionBox[
            SuperscriptBox["R", "11"], 
            RowBox[{"176", " ", "\[Lambda]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "R"}], ")"}], " ", 
          SuperscriptBox["R", "11"]}], "\[Lambda]"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"]}]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945337010266487*^9, 3.9453370513242645`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"01dc4471-90a1-1f43-a831-b4a0997dec07"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "1386"], "5", " ", 
   SuperscriptBox["L", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3696"}], " ", 
      SuperscriptBox["R", "3"]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3696"}], "+", 
        RowBox[{"616", " ", 
         SuperscriptBox["A", "4"]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["A", "8"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["A", "12"]}]}], ")"}], " ", 
      SuperscriptBox["R", "4"]}], "-", 
     RowBox[{"1848", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "7"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"168", "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["A", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["A", "8"]}]}], ")"}], " ", 
      SuperscriptBox["R", "8"]}], "+", 
     RowBox[{"2894", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["R", "11"]}], "+", 
     RowBox[{
      FractionBox["1232", "3"], " ", 
      SuperscriptBox["A", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        SuperscriptBox["A", "4"]}], ")"}], " ", 
      SuperscriptBox["R", "12"]}], "-", 
     FractionBox[
      RowBox[{"49481", " ", 
       SuperscriptBox["A", "12"], " ", 
       SuperscriptBox["R", "15"]}], "15"], "+", 
     RowBox[{"2772", " ", 
      SuperscriptBox["A", "12"], " ", 
      SuperscriptBox["R", "16"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "/.", 
  RowBox[{"R", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.9453371057925587`*^9, 3.945337110819744*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"fc4f77b5-6894-724e-8011-58cfbac597b7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.945337111423521*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"5e1aaf38-c4f4-ec44-b73a-14cd0d058b51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "1386"], "5", " ", 
   SuperscriptBox["L", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3696"}], " ", 
      SuperscriptBox["R", "3"]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3696"}], "+", 
        RowBox[{"616", " ", 
         SuperscriptBox["A", "4"]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["A", "8"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["A", "12"]}]}], ")"}], " ", 
      SuperscriptBox["R", "4"]}], "-", 
     RowBox[{"1848", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "7"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"168", "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["A", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["A", "8"]}]}], ")"}], " ", 
      SuperscriptBox["R", "8"]}], "+", 
     RowBox[{"2894", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["R", "11"]}], "+", 
     RowBox[{
      FractionBox["1232", "3"], " ", 
      SuperscriptBox["A", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        SuperscriptBox["A", "4"]}], ")"}], " ", 
      SuperscriptBox["R", "12"]}], "-", 
     FractionBox[
      RowBox[{"49481", " ", 
       SuperscriptBox["A", "12"], " ", 
       SuperscriptBox["R", "15"]}], "15"], "+", 
     RowBox[{"2772", " ", 
      SuperscriptBox["A", "12"], " ", 
      SuperscriptBox["R", "16"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9453371207736645`*^9, 3.945337121222851*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2aafa00f-d78f-2447-a7d7-f58a788cf8c4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "1386"], 
  RowBox[{"5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3696"}], "-", 
     RowBox[{"1848", " ", 
      SuperscriptBox["A", "4"]}], "+", 
     RowBox[{"2894", " ", 
      SuperscriptBox["A", "8"]}], "-", 
     FractionBox[
      RowBox[{"7901", " ", 
       SuperscriptBox["A", "12"]}], "15"], "+", 
     RowBox[{
      FractionBox["1232", "3"], " ", 
      SuperscriptBox["A", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        SuperscriptBox["A", "4"]}], ")"}]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"168", "-", 
        RowBox[{"28", " ", 
         SuperscriptBox["A", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["A", "8"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["3", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3696"}], "+", 
        RowBox[{"616", " ", 
         SuperscriptBox["A", "4"]}], "-", 
        RowBox[{"66", " ", 
         SuperscriptBox["A", "8"]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["A", "12"]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}]}]], "Output",
 CellChangeTimes->{3.9453371216721687`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"334aaf27-4182-184d-a82d-58ec8922ea40"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "1386"], "5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3696"}], "-", 
      RowBox[{"1848", " ", 
       SuperscriptBox["A", "4"]}], "+", 
      RowBox[{"2894", " ", 
       SuperscriptBox["A", "8"]}], "-", 
      FractionBox[
       RowBox[{"7901", " ", 
        SuperscriptBox["A", "12"]}], "15"], "+", 
      RowBox[{
       FractionBox["1232", "3"], " ", 
       SuperscriptBox["A", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         SuperscriptBox["A", "4"]}], ")"}]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["A", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"168", "-", 
         RowBox[{"28", " ", 
          SuperscriptBox["A", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["A", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3696"}], "+", 
         RowBox[{"616", " ", 
          SuperscriptBox["A", "4"]}], "-", 
         RowBox[{"66", " ", 
          SuperscriptBox["A", "8"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["A", "12"]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], ",", 
   RowBox[{"{", 
    RowBox[{"A", ",", 
     SuperscriptBox["A", "2"], ",", 
     SuperscriptBox["A", "4"], ",", 
     SuperscriptBox["A", "8"], ",", 
     SuperscriptBox["A", "12"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9453370895665245`*^9, {3.945337133922077*^9, 3.945337135060812*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e2230a58-82c0-014a-8403-2b24f2667474"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["10", "3"]}], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "-", 
   RowBox[{
    FractionBox["5", "3"], " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "+", 
   RowBox[{
    FractionBox["245", "396"], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "-", 
   RowBox[{
    FractionBox["77", "216"], " ", 
    SuperscriptBox["A", "12"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.945338506801916*^9, 3.945338508640606*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"78807b7a-37ad-a947-bbcb-56716f078c44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{"7920", "+", 
      RowBox[{"3960", " ", 
       SuperscriptBox["A", "4"]}], "-", 
      RowBox[{"1470", " ", 
       SuperscriptBox["A", "8"]}], "+", 
      RowBox[{"847", " ", 
       SuperscriptBox["A", "12"]}]}], ")"}], "2376"]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.945338520317499*^9, 3.945338529148361*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a3199ab7-ffb9-8348-8f80-e5dbad191cc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["10", "3"]}], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["A", "4"]}], "3"], "+", 
  FractionBox[
   RowBox[{"245", " ", 
    SuperscriptBox["A", "8"]}], "396"], "-", 
  FractionBox[
   RowBox[{"77", " ", 
    SuperscriptBox["A", "12"]}], "216"]}]], "Output",
 CellChangeTimes->{3.945338529508915*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"34d256ca-e475-8e45-ba4f-8815a42cf91d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Dilaton", "Title"]], "Chapter",
 CellChangeTimes->{{3.945486744331953*^9, 
  3.945486761183283*^9}},ExpressionUUID->"6e191937-d5e3-9a40-93c0-\
2dd32941f58a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", 
   RowBox[{"Series", "[", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}]], 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], 
       SuperscriptBox["R", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "\[Infinity]", ",", "16"}], "}"}]}], "]"}]}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.9454895489853115`*^9, 3.9454895612572403`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"a4f458fe-fbe2-fa44-91e4-71474539f6eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["A", "16"], " ", 
      SuperscriptBox["R", "18"], " ", "\[Lambda]"}]]}], "+", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["R", "14"], " ", "\[Lambda]"}]], "-", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["R", "10"], " ", "\[Lambda]"}]], "+", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "6"], " ", "\[Lambda]"}]], "+", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], 
    RowBox[{
     SuperscriptBox["R", "2"], " ", "\[Lambda]"}]]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9454895657531624`*^9, 3.9454895683201923`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"45f2e2af-0f4b-6840-8468-e5c9ec107495"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SqrtBox[
     SuperscriptBox["A", "4"]], " ", "\[Lambda]"}]], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SqrtBox[
     SuperscriptBox["A", "4"]]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["A", "16"], " ", "\[Lambda]"}]], "+", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "12"], " ", "\[Lambda]"}]], "-", 
  FractionBox[
   SqrtBox[
    SuperscriptBox["A", "4"]], 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "8"], " ", "\[Lambda]"}]], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["A", "16"], " ", 
       SuperscriptBox["R", "18"], " ", "\[Lambda]"}]]}], "+", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"16", " ", 
      SuperscriptBox["A", "12"], " ", 
      SuperscriptBox["R", "14"], " ", "\[Lambda]"}]], "-", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"8", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["R", "10"], " ", "\[Lambda]"}]], "+", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "6"], " ", "\[Lambda]"}]], "+", 
    FractionBox[
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], 
     RowBox[{
      SuperscriptBox["R", "2"], " ", "\[Lambda]"}]]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9454895736584015`*^9, 
  3.9454895825668106`*^9}},ExpressionUUID->"9b2f59bd-9e48-d14b-9e68-\
1680710c2c2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"2", 
      SuperscriptBox["L", "5"], " ", 
      SuperscriptBox["R", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], 
       RowBox[{"4", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"20", "-", 
          FractionBox["8", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["A", "4"], " ", 
               SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], 
           RowBox[{"4", "/", "3"}]]}]], "-", 
        FractionBox[
         RowBox[{"40", " ", 
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["R", "6"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox[
           SuperscriptBox["A", "4"]], " ", "\[Lambda]"}]], "+", 
        FractionBox[
         SqrtBox[
          SuperscriptBox["A", "4"]], "\[Lambda]"], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox[
           SuperscriptBox["A", "4"]]}], 
         RowBox[{"128", " ", 
          SuperscriptBox["A", "16"], " ", "\[Lambda]"}]], "+", 
        FractionBox[
         SqrtBox[
          SuperscriptBox["A", "4"]], 
         RowBox[{"16", " ", 
          SuperscriptBox["A", "12"], " ", "\[Lambda]"}]], "-", 
        FractionBox[
         SqrtBox[
          SuperscriptBox["A", "4"]], 
         RowBox[{"8", " ", 
          SuperscriptBox["A", "8"], " ", "\[Lambda]"}]], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["A", "4"], " ", 
               SuperscriptBox["R", "4"]}]]}], 
            RowBox[{"128", " ", 
             SuperscriptBox["A", "16"], " ", 
             SuperscriptBox["R", "18"], " ", "\[Lambda]"}]]}], "+", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]], 
           RowBox[{"16", " ", 
            SuperscriptBox["A", "12"], " ", 
            SuperscriptBox["R", "14"], " ", "\[Lambda]"}]], "-", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]], 
           RowBox[{"8", " ", 
            SuperscriptBox["A", "8"], " ", 
            SuperscriptBox["R", "10"], " ", "\[Lambda]"}]], "+", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]], 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "6"], " ", "\[Lambda]"}]], "+", 
          FractionBox[
           SqrtBox[
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]], 
           RowBox[{
            SuperscriptBox["R", "2"], " ", "\[Lambda]"}]]}], ")"}]}], ")"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9454896031263847`*^9, 3.945489615724428*^9}, {
  3.9454897778681946`*^9, 3.9454897802547016`*^9}, {3.9454898645759315`*^9, 
  3.9454898789687347`*^9}, {3.9454899190275497`*^9, 3.945489920258772*^9}, {
  3.945490040432932*^9, 3.94549005681888*^9}, {3.9454910687371273`*^9, 
  3.945491069248358*^9}, {3.945491106815775*^9, 3.945491107141245*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"a141d821-ead3-2d4f-8368-67b152fd83cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["40", "3"]}], " ", 
     SuperscriptBox["A", 
      RowBox[{"10", "/", "3"}]], " ", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox["R", 
      RowBox[{"7", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["R", "4"]}], ")"}]}], ",", "R"}], "]"}]}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"8ffa4f8f-1fcd-554f-9fcc-6dc6c32a8a90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["4", "11"]}], " ", 
  SuperscriptBox["A", 
   RowBox[{"10", "/", "3"}]], " ", 
  SuperscriptBox["L", "5"], " ", 
  SuperscriptBox["R", 
   RowBox[{"10", "/", "3"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "11"}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}]], "Output",
 CellChangeTimes->{3.9454913165387993`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"a8c508c2-1557-4049-9eef-5ae10c7b18d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", "11"]}], " ", 
   SuperscriptBox["A", 
    RowBox[{"10", "/", "3"}]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    RowBox[{"10", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "11"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9454909562344036`*^9, 3.9454909645647926`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"84de6f36-0b9b-e04d-9661-9dae5b69a3e9"],

Cell[BoxData[
 RowBox[{
  FractionBox["24", "11"], " ", 
  SuperscriptBox["A", 
   RowBox[{"10", "/", "3"}]], " ", 
  SuperscriptBox["L", "5"], " ", "\[Lambda]"}]], "Output",
 CellChangeTimes->{{3.9454909620056953`*^9, 3.9454909651550903`*^9}},
 CellLabel->"Out[80]=",ExpressionUUID->"5728803c-566a-bc46-98cd-5b6bfdd85056"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"400", " ", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["R", "3"]}]]}], "+", 
  FractionBox[
   RowBox[{"80", " ", 
    SuperscriptBox["L", "5"], " ", "R", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "2"]}]], "+", 
  RowBox[{
   FractionBox["160", "9"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["A", "2"]}]], "-", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  FractionBox[
   RowBox[{"70", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], 
   RowBox[{"27", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "5"]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], 
   RowBox[{"9", " ", "R"}]]}]], "Input",
 CellChangeTimes->{{3.9454911239663067`*^9, 
  3.9454911392321873`*^9}},ExpressionUUID->"a676b328-c671-3544-84ad-\
046167602e73"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["160", "9"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], 
   RowBox[{"9", " ", "R"}]]}]], "Input",
 CellChangeTimes->{{3.945491081707733*^9, 
  3.945491103524292*^9}},ExpressionUUID->"e7a8a0bf-9d98-ef49-8c43-\
7fb930f86797"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["80", "3"]}], " ", 
    SuperscriptBox["A", "6"], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["80", "3"], " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"5", "/", "6"}]]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.945490066339279*^9, 3.945490069389303*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"bb787c07-d668-3241-b951-95b805c8daa2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "==", "2."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R", "==", "0.7"}], ";"}], "\[IndentingNewLine]", 
 FractionBox[
  RowBox[{"80", " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"4", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["A", "2"]}], " ", 
      SuperscriptBox["R", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]]}], ")"}]}], 
  RowBox[{"3", " ", "R"}]]}], "Input",
 CellChangeTimes->{{3.945490103759758*^9, 3.945490124017519*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"9b7d576e-2482-2c45-8f24-73a25d30ea22"],

Cell[BoxData[
 FractionBox[
  RowBox[{"80", " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"4", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["A", "2"]}], " ", 
      SuperscriptBox["R", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]]}], ")"}]}], 
  RowBox[{"3", " ", "R"}]]], "Output",
 CellChangeTimes->{
  3.945490069820368*^9, {3.945490124636938*^9, 3.9454901288655148`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"98cfe2d1-d198-fa4a-9bce-958f152ee631"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"+", 
    FractionBox["160", "9"]}], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{
   FractionBox["80", "3"], " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], 
   RowBox[{"9", " ", "R"}]], "+", 
  RowBox[{
   FractionBox["80", "3"], " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"5", "/", "6"}]]}], "+", 
  RowBox[{"40", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"40", " ", 
   SuperscriptBox["L", "3"], " ", "R", " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Input",
 CellChangeTimes->{{3.9454899071280136`*^9, 3.945489907755953*^9}, {
  3.945489992816231*^9, 
  3.9454900124957695`*^9}},ExpressionUUID->"2be4511f-0c40-3147-9c98-\
4b7e32df0652"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"+", 
     FractionBox["160", "9"]}], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["L", "5"], " ", "R", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{
    FractionBox["40", "3"], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "-", 
   FractionBox[
    RowBox[{"40", " ", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}], ")"}], 
      RowBox[{"5", "/", "6"}]]}], 
    RowBox[{"9", " ", "R"}]], "+", 
   RowBox[{"40", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"40", " ", 
    SuperscriptBox["L", "3"], " ", "R", " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.94548979536043*^9, 3.945489811771986*^9}, {
  3.94548985559033*^9, 3.9454898611180305`*^9}, {3.945489942179283*^9, 
  3.9454899648993626`*^9}, {3.9454903648008804`*^9, 3.945490369273388*^9}, {
  3.9454904185778008`*^9, 3.9454904236254425`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"af7f2f57-6a43-8549-b60a-311bad9f3749"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["160", "9"], " ", 
   SuperscriptBox["A", 
    FractionBox["10", "3"]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    FractionBox["7", "3"]]}], "-", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", 
    FractionBox["10", "3"]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    FractionBox["19", "3"]]}], " ", "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["A", 
     FractionBox["10", "3"]], " ", 
    SuperscriptBox["R", 
     FractionBox["7", "3"]]}], 
   RowBox[{"9", " "}]]}]], "Input",
 CellChangeTimes->{{3.9454904869389935`*^9, 3.9454905540754566`*^9}, {
  3.9454906209451885`*^9, 3.945490673310423*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"49d4c12c-1aaf-c840-9beb-30519efa089a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["40", "3"], " ", 
    SuperscriptBox["A", 
     RowBox[{"10", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{
    FractionBox["40", "3"], " ", 
    SuperscriptBox["A", 
     RowBox[{"10", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", 
     RowBox[{"19", "/", "3"}]]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.945490711878065*^9, 3.9454907146402626`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"be9231a7-7e06-c142-a276-fffbed57520c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["40", "3"]}], " ", 
  SuperscriptBox["A", 
   RowBox[{"10", "/", "3"}]], " ", 
  SuperscriptBox["L", "5"], " ", 
  SuperscriptBox["R", 
   RowBox[{"7", "/", "3"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["R", "4"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9454907149934216`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"4148efc0-1756-b14d-90aa-6b297c5b6b7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"40", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"40", " ", 
   SuperscriptBox["L", "3"], " ", "R", " ", 
   SuperscriptBox["A", "2"], 
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Input",
 CellChangeTimes->{{3.9454910406504745`*^9, 3.9454910472804337`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"a38b964e-b5f7-2d4c-91cc-340de83d91cc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9454910493786488`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"378b7121-c784-f447-a23f-6ca7f8cfafb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NC-Integral ", "Subsubsection",
 CellChangeTimes->{{3.9454909321444645`*^9, 
  3.9454909397012463`*^9}},ExpressionUUID->"00c48d27-d70e-bd4f-9bf1-\
b2cb2c417064"],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["40", "3"]}], " ", 
     SuperscriptBox["A", 
      RowBox[{"10", "/", "3"}]], " ", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox["R", 
      RowBox[{"7", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["R", "4"]}], ")"}]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9454909251232204`*^9, 3.945490951639721*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"cce43fa6-7aa2-7947-b589-008a324ff3e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", "11"]}], " ", 
   SuperscriptBox["A", 
    RowBox[{"10", "/", "3"}]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    RowBox[{"10", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "11"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9454909562344036`*^9, 3.9454909645647926`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"ae968562-8ea3-bb4c-9a98-6dfd4e46f4a1"],

Cell[BoxData[
 RowBox[{
  FractionBox["24", "11"], " ", 
  SuperscriptBox["A", 
   RowBox[{"10", "/", "3"}]], " ", 
  SuperscriptBox["L", "5"], " ", "\[Lambda]"}]], "Output",
 CellChangeTimes->{{3.9454909620056953`*^9, 3.9454909651550903`*^9}},
 CellLabel->"Out[80]=",ExpressionUUID->"853897c4-527d-bb4b-b8bb-4eaa20262883"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"4", "*", 
   FractionBox["5", "6"]}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.9454906292575684`*^9, 3.9454906522715282`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"4245a735-fb7c-e04f-8e92-d9058a0bd3e6"],

Cell[BoxData[
 FractionBox["7", "3"]], "Output",
 CellChangeTimes->{{3.945490632567705*^9, 3.945490653314247*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"a2be7218-b014-6e42-b0c1-7cdebbc647ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"2", "+", 
  FractionBox["4", "3"]}], "\[IndentingNewLine]", 
 RowBox[{"1", "+", 
  FractionBox["4", "3"]}]}], "Input",
 CellChangeTimes->{{3.945490431648119*^9, 3.9454904603794727`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"c402a290-e1b1-6c4b-8997-804cffff1806"],

Cell[BoxData[
 FractionBox["10", "3"]], "Output",
 CellChangeTimes->{3.945490424276579*^9, 3.9454904620261955`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"3e261c75-2f9c-e84e-8787-04810813f495"],

Cell[BoxData[
 FractionBox["7", "3"]], "Output",
 CellChangeTimes->{3.945490424276579*^9, 3.9454904620261955`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"b3aba3f1-b103-b349-9652-0326447f2d56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"6", "+", 
  FractionBox["4", "3"]}], "\[IndentingNewLine]", 
 RowBox[{"5", "+", 
  FractionBox["4", "3"]}]}], "Input",
 CellChangeTimes->{{3.945490303497055*^9, 3.9454903220615063`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"5491dc42-b48f-6e4f-81c5-e62e8e82a6cc"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.9454903547160225`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"d09fe0a3-93d7-864a-811c-a7a82cc92336"],

Cell[BoxData[
 FractionBox["19", "3"]], "Output",
 CellChangeTimes->{3.9454903547160225`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"ac07d29d-da7a-6e47-b720-55dd45c63faf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"4", "+", 
  FractionBox["20", "6"]}], "\[IndentingNewLine]", 
 RowBox[{"3", "+", 
  FractionBox["20", "6"]}]}], "Input",
 CellChangeTimes->{{3.945490331125866*^9, 3.945490349990097*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"69e4c941-d36c-1646-a973-ddedc0e7d99c"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.945490352131359*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"81771b22-d3ac-fe43-b0a2-6194a2b22130"],

Cell[BoxData[
 FractionBox["19", "3"]], "Output",
 CellChangeTimes->{3.945490352131359*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"44b20606-fb50-4a40-8c7c-8ab3d454e448"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"2", "+", 
  FractionBox["4", "3"]}], "\[IndentingNewLine]", 
 RowBox[{"5", "+", 
  FractionBox["4", "3"]}]}], "Input",
 CellChangeTimes->{{3.945490285979025*^9, 3.9454902864774323`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"46101f24-9146-614f-89c8-eb19d6369316"],

Cell[BoxData[
 FractionBox["10", "3"]], "Output",
 CellChangeTimes->{3.945490287111576*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"e39712b3-f71c-4e49-bf64-66917394d52d"],

Cell[BoxData[
 FractionBox["19", "3"]], "Output",
 CellChangeTimes->{3.945490287116577*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"832747f1-9e3f-4d4f-9d6c-252c006de2bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"2", "+", 
  FractionBox["4", "3"]}], "\[IndentingNewLine]", 
 RowBox[{"1", "+", 
  FractionBox["4", "3"]}]}], "Input",
 CellChangeTimes->{{3.945490213670927*^9, 3.9454902369649487`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4564b551-c360-1245-864d-1f4e2c303bf2"],

Cell[BoxData[
 FractionBox["10", "3"]], "Output",
 CellChangeTimes->{{3.945490218206852*^9, 3.945490238022339*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"f6854bf2-6da2-304a-8d90-eeb3872ee7a3"],

Cell[BoxData[
 FractionBox["7", "3"]], "Output",
 CellChangeTimes->{{3.945490218206852*^9, 3.945490238022339*^9}},
 CellLabel->"Out[64]=",ExpressionUUID->"b194cb72-4590-484c-839f-41be4f43ccbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"6", "+", 
  FractionBox["4", "3"]}]], "Input",
 CellChangeTimes->{{3.94548791812599*^9, 3.945487928450836*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"84348690-02dc-de45-b79b-532a60eadcd1"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.945487930244974*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"6cebe13d-ac19-2d4c-855a-3bec67b4c504"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["20", "6"]}]], "Input",
 CellChangeTimes->{{3.9454879352902374`*^9, 3.9454879425684433`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"79d3d73b-755e-7f47-bd14-4744e18b6a3a"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.9454879452020206`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"3aa0d4cb-c52e-334c-aadf-55535443b373"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"5", "+", 
  FractionBox["4", "3"]}]], "Input",
 CellChangeTimes->{{3.945487981619646*^9, 3.9454879840046024`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"7189a547-ac69-994e-9b75-001b55c101b2"],

Cell[BoxData[
 FractionBox["19", "3"]], "Output",
 CellChangeTimes->{3.945487985139681*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"48cc16eb-c680-e34e-b032-f05987e47808"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["20", "6"]}]], "Input",
 CellChangeTimes->{{3.9454879981686935`*^9, 3.9454880057528553`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"7ac512bb-26de-024f-8984-5f889c386a22"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.9454880069398403`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"bbe50cef-eca7-5b47-805a-619c60b084ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Phi]", "[", "r_", "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], 
        SuperscriptBox["r", "4"]}]}], ")"}], 
     FractionBox["1", "2"]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "10"}], "3"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Phi]", "[", "r", "]"}], ",", "r"}], "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Phi]", "[", "r", "]"}], ")"}], "2"]]}], "+", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"20", "-", 
        FractionBox["8", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Phi]", "[", "r", "]"}], ")"}], "4"]]}], ")"}], 
      RowBox[{
       SuperscriptBox["L", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Phi]", "[", "r", "]"}], ")"}], 
        FractionBox["8", "3"]]}]]}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.939625049440061*^9, 3.9396251398864756`*^9}, {
  3.939625212214739*^9, 3.939625270469034*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"196c6bc4-add6-3849-9f51-0819f52cbd02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"40", " ", 
      SuperscriptBox["a", "8"], " ", 
      SuperscriptBox["r", "6"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["L", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], 
      RowBox[{"10", "/", "3"}]]}]], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "40"}], " ", 
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["r", "6"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"20", "-", 
       FractionBox["8", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], 
      RowBox[{
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], 
        RowBox[{"4", "/", "3"}]]}]]}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9454870097886353`*^9, 3.9454870173908024`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9adeb8a9-6878-ce4b-a94e-249397fbfdd2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.94548701824226*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"4896bef3-3229-0648-b0e7-240ab7b0d72d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      SqrtBox[
       SuperscriptBox["A", "4"]], " ", "\[Lambda]"}]]}], "+", 
   FractionBox[
    SqrtBox[
     SuperscriptBox["A", "4"]], "\[Lambda]"], "+", 
   FractionBox[
    SqrtBox[
     SuperscriptBox["A", "4"]], 
    RowBox[{"384", " ", 
     SuperscriptBox["A", "16"], " ", "\[Lambda]"}]], "-", 
   FractionBox[
    SqrtBox[
     SuperscriptBox["A", "4"]], 
    RowBox[{"176", " ", 
     SuperscriptBox["A", "12"], " ", "\[Lambda]"}]], "+", 
   FractionBox[
    SqrtBox[
     SuperscriptBox["A", "4"]], 
    RowBox[{"56", " ", 
     SuperscriptBox["A", "8"], " ", "\[Lambda]"}]], "-", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]], 
      RowBox[{"384", " ", 
       SuperscriptBox["A", "16"], " ", 
       SuperscriptBox["R", "17"], " ", "\[Lambda]"}]], "-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]], 
      RowBox[{"176", " ", 
       SuperscriptBox["A", "12"], " ", 
       SuperscriptBox["R", "13"], " ", "\[Lambda]"}]], "+", 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]], 
      RowBox[{"56", " ", 
       SuperscriptBox["A", "8"], " ", 
       SuperscriptBox["R", "9"], " ", "\[Lambda]"}]], "-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]], 
      RowBox[{"6", " ", 
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "5"], " ", "\[Lambda]"}]], "+", 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]], 
      RowBox[{"R", " ", "\[Lambda]"}]]}], ")"}]}], ")"}]], "Input",
 CellChangeTimes->{{3.945486805659748*^9, 
  3.945486807025751*^9}},ExpressionUUID->"454f8c8b-c4de-a742-95d5-\
769e9f9699a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "40"}], " ", 
        SuperscriptBox["a", "8"], " ", 
        SuperscriptBox["r", "6"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"20", "-", 
        FractionBox["8", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["r", "4"]}]}], ")"}], "2"]]}], 
       RowBox[{
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], 
         RowBox[{"4", "/", "3"}]]}]]}], ")"}], 
    SuperscriptBox["L", "5"], 
    SuperscriptBox["r", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], 
     RowBox[{"4", "/", "3"}]]}], "/.", 
   RowBox[{"r", "->", 
    RowBox[{"\[Lambda]", " ", "R"}]}]}], " ", "/.", 
  RowBox[{"a", "->", 
   FractionBox["A", "\[Lambda]"]}]}]], "Input",
 CellChangeTimes->{{3.9454868871036263`*^9, 3.945486912500202*^9}, {
  3.945487092067768*^9, 3.945487097069294*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"c2d6dd73-7d04-5a46-b681-58e702209473"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["L", "5"], " ", 
  SuperscriptBox["R", "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]}], ")"}], 
   RowBox[{"4", "/", "3"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"20", "-", 
      FractionBox["8", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], 
     RowBox[{
      SuperscriptBox["L", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], 
       RowBox[{"4", "/", "3"}]]}]], "-", 
    FractionBox[
     RowBox[{"40", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["R", "6"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
  SuperscriptBox["\[Lambda]", "3"]}]], "Output",
 CellChangeTimes->{{3.945487086973751*^9, 3.9454871003730125`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"17e3c2b4-981e-194a-bff2-2ef258150e22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox["\[Lambda]", "3"], 
     SuperscriptBox["R", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], 
      RowBox[{"4", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"40", " ", 
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["R", "6"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"20", "-", 
         FractionBox["8", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], 
          RowBox[{"4", "/", "3"}]]}]]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945487042793869*^9, 3.945487076548729*^9}, {
  3.9454871327953396`*^9, 3.9454871655627003`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3e063adc-9e31-b44e-b9e3-3342b1817fba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4400", " ", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}], ")"}], 
      RowBox[{"4", "/", "3"}]], " ", "\[Lambda]"}], 
    RowBox[{"729", " ", 
     SuperscriptBox["A", "16"], " ", 
     SuperscriptBox["R", "15"]}]]}], "+", 
  FractionBox[
   RowBox[{"1600", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", "\[Lambda]"}], 
   RowBox[{"243", " ", 
    SuperscriptBox["A", "12"], " ", 
    SuperscriptBox["R", "11"]}]], "-", 
  FractionBox[
   RowBox[{"200", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", "\[Lambda]"}], 
   RowBox[{"27", " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["R", "7"]}]], "+", 
  FractionBox[
   RowBox[{"80", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", "\[Lambda]"}], 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "3"]}]], "-", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["L", "5"], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"4", "/", "3"}]], " ", "\[Lambda]"}], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], 
   RowBox[{
    SuperscriptBox["A", "12"], " ", 
    SuperscriptBox["R", "9"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], 
   RowBox[{
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["R", "5"]}]], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}]}]], "Output",
 CellChangeTimes->{3.945488800955883*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"476a2dc2-2b87-504f-b376-7c4597ac8cd7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["40", "3"]}], " ", 
       SuperscriptBox["L", "5"], " ", "R", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}], ")"}], 
        RowBox[{"4", "/", "3"}]], " ", "\[Lambda]"}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["L", "3"], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["\[Lambda]", "3"]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"+", 
       FractionBox[
        SqrtBox[
         SuperscriptBox["A", "4"]], "\[Lambda]"]}], "-", 
      RowBox[{"(", 
       RowBox[{"+", 
        FractionBox[
         SqrtBox[
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]], 
         RowBox[{"R", " ", "\[Lambda]"}]]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"A", ",", 
     SuperscriptBox["A", "2"], ",", 
     SuperscriptBox["A", "4"], ",", 
     SuperscriptBox["A", "8"], ",", 
     SuperscriptBox["A", "12"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9454872420500603`*^9, 3.9454872744017944`*^9}, {
  3.9454875191233387`*^9, 3.945487596398756*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e8b7bfb6-823c-5c4c-aa7f-2129faf871f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SqrtBox[
       SuperscriptBox["A", "4"]], "\[Lambda]"], "-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]], 
      RowBox[{"R", " ", "\[Lambda]"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["40", "3"]}], " ", 
      SuperscriptBox["L", "5"], " ", "R", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}], ")"}], 
       RowBox[{"4", "/", "3"}]], " ", "\[Lambda]"}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "3"], " ", 
      SuperscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.945487609875696*^9, 3.945487612097143*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3f02bada-6192-4349-aea1-dc35d88d449c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["40", "3"]}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["A", "4"], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"5", "/", "6"}]]}], "+", 
  RowBox[{"20", " ", 
   SqrtBox[
    SuperscriptBox["A", "4"]], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"20", " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{3.945487612396429*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"ced902b9-f073-814d-8208-97dcd2eb41bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["80", "9"], " ", 
    SqrtBox[
     SuperscriptBox["A", "4"]], " ", 
    SuperscriptBox["L", "5"], " ", "R", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["20", "9"], " ", 
    SqrtBox[
     SuperscriptBox["A", "4"]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{
    FractionBox["100", "9"], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], "+", 
   RowBox[{
    SuperscriptBox["A", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["40", "3"]}], " ", 
       SqrtBox[
        SuperscriptBox["A", "4"]], " ", 
       SuperscriptBox["L", "5"], " ", 
       SuperscriptBox["R", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "+", 
      RowBox[{
       FractionBox["40", "3"], " ", 
       SuperscriptBox["L", "5"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}], ")"}], 
        RowBox[{"5", "/", "6"}]]}]}], ")"}]}], "+", 
   RowBox[{"20", " ", 
    SqrtBox[
     SuperscriptBox["A", "4"]], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "-", 
   RowBox[{"20", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "2"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9454875656312675`*^9, 3.945487566731613*^9}, {
  3.9454876046826344`*^9, 3.9454876068456173`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e9525bb2-e846-2f42-89bf-2b2874ea9080"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["80", "9"], " ", 
   SqrtBox[
    SuperscriptBox["A", "4"]], " ", 
   SuperscriptBox["L", "5"], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  RowBox[{
   FractionBox["20", "9"], " ", 
   SqrtBox[
    SuperscriptBox["A", "4"]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox["A", "4"], ")"}], 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{
   FractionBox["100", "9"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"5", "/", "6"}]]}], "+", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"5", "/", "6"}]]}], "+", 
  RowBox[{"20", " ", 
   SqrtBox[
    SuperscriptBox["A", "4"]], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"20", " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{3.9454876071945553`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"141b1bba-0a58-ce41-847a-e234e5221f43"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["80", "9"], " ", 
   SqrtBox[
    SuperscriptBox["A", "4"]], " ", 
   SuperscriptBox["L", "5"], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  RowBox[{
   FractionBox["20", "9"], " ", 
   SqrtBox[
    SuperscriptBox["A", "4"]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{
   FractionBox["100", "9"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"5", "/", "6"}]]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["40", "3"]}], " ", 
      SqrtBox[
       SuperscriptBox["A", "4"]], " ", 
      SuperscriptBox["L", "5"], " ", 
      SuperscriptBox["R", "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "+", 
     RowBox[{
      FractionBox["40", "3"], " ", 
      SuperscriptBox["L", "5"], " ", 
      SuperscriptBox["R", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}], ")"}], 
       RowBox[{"5", "/", "6"}]]}]}], ")"}]}], "+", 
  RowBox[{"20", " ", 
   SqrtBox[
    SuperscriptBox["A", "4"]], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"20", " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "2"], " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Input",
 CellChangeTimes->{{3.9454872860921097`*^9, 3.9454872978386536`*^9}, {
  3.945487339289196*^9, 3.94548737460964*^9}, {3.9454874483674126`*^9, 
  3.9454874492736034`*^9}},ExpressionUUID->"597f8118-ce0f-8646-9d85-\
5a8233707da9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"6", "+", 
  FractionBox["4", "3"]}]], "Input",
 CellChangeTimes->{{3.94548791812599*^9, 3.945487928450836*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"3fa88e89-65a5-354d-98ca-f8962db69c52"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.945487930244974*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fd8f68ec-02e4-2745-93c6-5b7e6ecd0532"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["20", "6"]}]], "Input",
 CellChangeTimes->{{3.9454879352902374`*^9, 3.9454879425684433`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8ddbaf5a-011f-ca46-9d1d-047556253744"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.9454879452020206`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"85ba606e-5771-6e4a-b1ac-ee91300a5b5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"5", "+", 
  FractionBox["4", "3"]}]], "Input",
 CellChangeTimes->{{3.945487981619646*^9, 3.9454879840046024`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"13a8343b-d7fe-8346-893c-4568784ebae2"],

Cell[BoxData[
 FractionBox["19", "3"]], "Output",
 CellChangeTimes->{3.945487985139681*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"f20e8196-203a-d443-ade4-a0635479b086"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"4", "+", 
  FractionBox["20", "6"]}]], "Input",
 CellChangeTimes->{{3.9454879981686935`*^9, 3.9454880057528553`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"37fc3738-5f8d-a942-a321-fe4b0f4f7f78"],

Cell[BoxData[
 FractionBox["22", "3"]], "Output",
 CellChangeTimes->{3.9454880069398403`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"82a26c56-4788-b74f-bd6d-4efe14b2bdbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["40", "3"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["A", "4"], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    FractionBox["40", "3"], " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"5", "/", "6"}]]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.945488024932823*^9, 3.9454880266799374`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5ec21af2-80bf-df43-9d90-826e59af1291"],

Cell[BoxData[
 RowBox[{
  FractionBox["40", "3"], " ", 
  SuperscriptBox["L", "5"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}], ")"}], 
   RowBox[{"4", "/", "3"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       SuperscriptBox["A", "4"]]}], " ", "R"}], "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9454880611996174`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"eda21fbe-0e8a-cf49-ae73-f0845a953e0c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["40", "3"], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["A", "2"]}], " ", "R"}], "+", 
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "2"]}]}], ")"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.94548804837998*^9, 3.9454880904381943`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e36ca994-ccaf-ca4b-819f-67dd57225fe8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["40", "3"]}], " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "5"], " ", 
   SuperscriptBox["A", 
    FractionBox["4", "3"]], " ", 
   SuperscriptBox["R", 
    FractionBox["4", "3"]]}], "+", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", "6"], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", "6"], "  ", 
   SuperscriptBox["A", 
    FractionBox["4", "3"]], " ", 
   SuperscriptBox["R", 
    FractionBox["4", "3"]]}]}]], "Input",
 CellChangeTimes->{{3.9454880998787193`*^9, 3.94548812481707*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"37ca09f6-6102-7749-8ccd-cf8b02045a1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["40", "3"]}], " ", 
   SuperscriptBox["A", 
    RowBox[{"22", "/", "3"}]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    RowBox[{"19", "/", "3"}]]}], "+", 
  RowBox[{
   FractionBox["40", "3"], " ", 
   SuperscriptBox["A", 
    RowBox[{"22", "/", "3"}]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    RowBox[{"22", "/", "3"}]]}]}]], "Output",
 CellChangeTimes->{3.9454881265447464`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"a815a800-cf5a-4041-88e7-e8be725c35f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["40", "3"], " ", 
  SuperscriptBox["A", 
   RowBox[{"22", "/", "3"}]], " ", "\[Lambda]", " ", 
  SuperscriptBox["L", "5"], " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["R", 
       RowBox[{"22", "/", "3"}]], "-", 
      SuperscriptBox["R", 
       RowBox[{"19", "/", "3"}]]}], ")"}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945488159764599*^9, 3.9454882046965656`*^9}, {
  3.945488465264641*^9, 3.945488468073183*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0623326f-04c8-dc48-8e0a-592778717a65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["4", "55"], " ", 
   SuperscriptBox["A", 
    RowBox[{"22", "/", "3"}]], " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    RowBox[{"22", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "25"}], "+", 
     RowBox[{"22", " ", "R"}]}], ")"}], " ", "\[Lambda]"}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9454884878610554`*^9, 3.9454884878653793`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a3a1d570-b36a-6a46-95dd-7609098101c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["12", "55"]}], " ", 
  SuperscriptBox["A", 
   RowBox[{"22", "/", "3"}]], " ", 
  SuperscriptBox["L", "5"], " ", "\[Lambda]"}]], "Output",
 CellChangeTimes->{3.945488488304695*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"b2d797c9-7d8a-0a42-a4d1-8665f963a975"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["4", "55"], " ", 
   SuperscriptBox["A", 
    RowBox[{"22", "/", "3"}]], " ", "\[Lambda]", " ", 
   SuperscriptBox["L", "5"], " ", 
   SuperscriptBox["R", 
    RowBox[{"22", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "25"}], "+", 
     RowBox[{"22", " ", "R"}]}], ")"}]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9454882093446026`*^9, 3.945488217033268*^9}, {
  3.9454884735945854`*^9, 
  3.9454884745627384`*^9}},ExpressionUUID->"4da81a6b-66a4-2a4e-87bf-\
03d52aada751"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["12", "55"]}], "\[Lambda]", " ", 
  SuperscriptBox["A", 
   RowBox[{"22", "/", "3"}]], " ", 
  SuperscriptBox["L", "5"]}]], "Input",
 CellChangeTimes->{{3.945488476925186*^9, 
  3.945488477179888*^9}},ExpressionUUID->"ed14e987-1163-ba46-8446-\
98c15a6c024f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["AdS Limit of Dilaton action", "Subsubsection",
 CellChangeTimes->{{3.945488987715662*^9, 
  3.945488995530428*^9}},ExpressionUUID->"27784e6b-6f0a-c649-9ea8-\
3ceecb69ad43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"2", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox["R", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], 
      RowBox[{"4", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"20", "-", 
         FractionBox["8", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], 
          RowBox[{"4", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"40", " ", 
         SuperscriptBox["A", "8"], " ", 
         SuperscriptBox["R", "6"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "3"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", "128"}], "+", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox["A", "4"]}], "3"], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["A", "8"]}], "7"], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "12"]}], "11"], "-", 
         FractionBox[
          SuperscriptBox["A", "16"], "3"]}], 
        RowBox[{"128", " ", "\[Lambda]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["128", "R"]}], "+", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "3"]}], "3"], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["A", "8"], " ", 
           SuperscriptBox["R", "7"]}], "7"], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "12"], " ", 
           SuperscriptBox["R", "11"]}], "11"], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["A", "16"], " ", 
           SuperscriptBox["R", "15"]}], "3"]}], 
        RowBox[{"128", " ", "\[Lambda]"}]]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "0", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945489001986414*^9, 3.9454890211075935`*^9}, {
  3.9454890754627495`*^9, 3.945489081197994*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"b67c8fb9-cf5d-4745-922a-90ef98e0b26f"],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "24"}], " ", 
      SuperscriptBox["L", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["L", "5"], " ", 
      SuperscriptBox["R", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", "\[Lambda]"}]], "-", 
            FractionBox[
             SuperscriptBox["R", "3"], 
             RowBox[{"6", " ", "\[Lambda]"}]]}], ")"}]}], 
         SuperscriptBox["L", "2"]], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "R"}], ")"}], " ", 
          SuperscriptBox["R", "3"]}], 
         RowBox[{
          SuperscriptBox["L", "2"], " ", "\[Lambda]"}]]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "8"], " ", 
      SuperscriptBox["L", "5"], " ", 
      SuperscriptBox["R", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"6", " ", "\[Lambda]"}]], "-", 
            FractionBox[
             SuperscriptBox["R", "3"], 
             RowBox[{"6", " ", "\[Lambda]"}]]}], ")"}]}], 
         SuperscriptBox["L", "2"]], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"56", " ", "\[Lambda]"}]]}], "+", 
            FractionBox[
             SuperscriptBox["R", "7"], 
             RowBox[{"56", " ", "\[Lambda]"}]]}], ")"}]}], 
         SuperscriptBox["L", "2"]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "R"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"24", " ", 
               SuperscriptBox["R", "8"]}], 
              SuperscriptBox["L", "2"]]}], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["R", "6"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}]}], 
         RowBox[{"R", " ", "\[Lambda]"}]]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "3"]}]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9454892664187584`*^9, 3.9454892809572983`*^9}, {
  3.9455007805472507`*^9, 
  3.9455007884288616`*^9}},ExpressionUUID->"25a0d48c-363c-7f42-94e8-\
5dc891a2bd79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "21"], " ", 
   SuperscriptBox["L", "3"], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"42", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"3", " ", "R"}]}], ")"}], " ", 
      SuperscriptBox["R", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", "36"], " ", 
      SuperscriptBox["A", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"224", " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["R", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"9", " ", "R"}]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["R", "4"]}], "-", 
           RowBox[{"404", " ", 
            SuperscriptBox["R", "7"]}], "+", 
           RowBox[{"336", " ", 
            SuperscriptBox["R", "8"]}]}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], "/.", 
  RowBox[{"R", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.9454892843231335`*^9, 3.9454892860052605`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6e619e17-b50c-ca46-85a7-5a831f2512b8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9454892865548954`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"a1fc2fff-d1a6-b148-864d-03ffc82670fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "21"], " ", 
    SuperscriptBox["L", "3"], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"42", " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"3", " ", "R"}]}], ")"}], " ", 
       SuperscriptBox["R", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["R", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       SuperscriptBox["A", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"224", " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["R", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"9", " ", "R"}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"56", " ", 
             SuperscriptBox["R", "4"]}], "-", 
            RowBox[{"404", " ", 
             SuperscriptBox["R", "7"]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["R", "8"]}]}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]}], ")"}]}], "/.", 
   RowBox[{"R", "->", "1"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9454892843231335`*^9, 3.945489319654648*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"dd670191-2936-e74a-8635-3804f644d32f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "-", 
   RowBox[{
    FractionBox["8", "27"], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "5"], " ", "\[Lambda]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945492086016508*^9, 3.9454921043653927`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"b6443e6b-fa0a-c543-9fe8-599aa82d2b87"],

Cell["\<\
-\\frac{8}{27} A^8 \\lambda  L^5-\\frac{1}{4} A^8 \\lambda ^3 L^3+A^4 \
\\lambda ^3 L^3+2 \\lambda ^3 L^3\
\>", "Output",
 CellChangeTimes->{3.94549212665971*^9},
 CellLabel->
  "Out[87]//TeXForm=",ExpressionUUID->"2637c316-ffed-2944-a2bf-558dfe247fa6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Lambda]", "3"], 
  RowBox[{"TeXForm", "[", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["L", "3"]}], " ", "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["L", "3"]}], " ", "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["L", "3"]}], " ", "-", 
    RowBox[{
     FractionBox["8", 
      RowBox[{"27", 
       SuperscriptBox["\[Lambda]", "2"]}]], " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["L", "5"]}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.945492141745489*^9, 3.945492174011467*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"4bbc221f-e192-8b4b-9f3f-a6dbd9de6bb8"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Lambda]", "3"], " ", 
  InterpretationBox["\<\"-\\\\frac{8 A^8 L^5}{27 \\\\lambda \
^2}-\\\\frac{1}{4} A^8 L^3+A^4 L^3+2 L^3\"\>",
   TeXForm[
   2 $CellContext`L^3 + $CellContext`A^4 $CellContext`L^3 + 
    Rational[-1, 4] $CellContext`A^8 $CellContext`L^3 + 
    Rational[-8, 
       27] $CellContext`A^8 $CellContext`L^5 $CellContext`\[Lambda]^(-2)],
   AutoDelete->True,
   Editable->True]}]], "Output",
 CellChangeTimes->{3.9454921756066723`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"cc4402bb-b39a-c947-8526-ef8a97710ec8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", "27"]}], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "5"], " ", "\[Lambda]"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945492024070326*^9, 3.945492034353956*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"5d17ff68-f47c-d54e-aca1-d742ccb94d54"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["8", "27"], " ", 
     SuperscriptBox["A", "8"], " ", "\[Lambda]", " ", 
     SuperscriptBox["L", "5"]}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    SuperscriptBox["L", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    SuperscriptBox["L", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    SuperscriptBox["L", "3"]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9454920350828857`*^9},
 CellLabel->
  "Out[86]//TraditionalForm=",ExpressionUUID->"619b8c28-c724-f04d-a6b7-\
baba9cf2dece"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", "27"]}], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "5"], " ", "\[Lambda]"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945491924950466*^9, 3.945491933427517*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"0a565267-0bc8-4447-b591-3a4df3264d9b"],

Cell["\<\
-\\frac{8}{27} A^8 \\lambda  L^5-\\frac{1}{4} A^8 \\lambda ^3 L^3+A^4 \
\\lambda ^3 L^3+2 \\lambda ^3 L^3\
\>", "Output",
 CellChangeTimes->{3.9454919365999107`*^9},
 CellLabel->
  "Out[85]//TeXForm=",ExpressionUUID->"cb25c23b-9c7d-5642-87ec-6e5a1e1127b5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "24"}], " ", 
     SuperscriptBox["L", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
     SuperscriptBox["R", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9454891634601517`*^9, 3.9454891993880787`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"7575db06-1c24-2246-b787-66952fe1aa02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "24"}], " ", 
   SuperscriptBox["L", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["R", "3"], "3"]}], "+", 
     FractionBox[
      SuperscriptBox["R", "4"], "4"]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.945489205410906*^9, 3.945489208020817*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"fe78c684-b810-024f-8963-ced3f9bbc83a"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["\[Lambda]", "3"]}]], "Output",
 CellChangeTimes->{3.9454892088026943`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"ffbbb763-a6a7-2543-827e-a230a40b079d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checks Dilaton ", "Title",
 CellChangeTimes->{{3.9455022244240913`*^9, 
  3.9455022300793495`*^9}},ExpressionUUID->"26c72133-fb0b-2a42-b3f3-\
8cbf6132cb06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "4"], 
         SuperscriptBox["r", "4"]}]}], ")"}], 
      FractionBox["1", "2"]], 
     SuperscriptBox["r", "2"]], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "\[Infinity]", ",", "16"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",ExpressionUUID->"40de5194-df29-da45-b296-fdd708ab304e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], 
        SuperscriptBox["r", "4"]}]}], ")"}], 
     FractionBox["1", "2"]], 
    SuperscriptBox["r", "2"]], "/.", 
   RowBox[{"a", "->", " ", 
    FractionBox["A", "\[Lambda]"]}]}], "/.", 
  RowBox[{"r", "->", 
   RowBox[{"\[Lambda]", " ", "R"}]}]}]], "Input",
 CellChangeTimes->{3.9455023378203945`*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"d6dc693e-0820-8c42-a20c-1396538da6d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]], 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945502347911955*^9, 3.9455023675590496`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"075e46f4-4a15-1745-a7b9-01a970143ad8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "12"], " ", 
    SuperscriptBox["R", "14"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["R", "10"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], 
   RowBox[{
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.9455028354234467`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"ee957c8f-6d34-ac4b-b53a-5dd5970f9766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["A", "2"], 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "12"], " ", 
     SuperscriptBox["R", "14"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["A", "2"], 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["R", "10"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["A", "2"], 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "6"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["A", "2"], 
     SuperscriptBox["R", "2"]}], 
    RowBox[{
     SuperscriptBox["R", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.945502772940586*^9, 3.945502788161392*^9}, {
  3.945503037748863*^9, 3.9455030529510517`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"f354a090-768d-584c-a381-f414f2653a44"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["A", "2"], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "10"], " ", 
    SuperscriptBox["R", "12"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "6"], " ", 
    SuperscriptBox["R", "8"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["R", "4"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.945503043600481*^9, 3.9455030533253098`*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"3d4bc7a6-fa2c-6a4a-9a35-6f9a4f4ef788"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["A", "2"], 
      SuperscriptBox["\[Lambda]", "2"]], "+", 
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["A", "10"], " ", 
       SuperscriptBox["R", "12"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["A", "6"], " ", 
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945502842130575*^9, 3.945502872638405*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"4782a4c6-aaf6-6d4d-99f4-8a3d22e6dccc"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"11", " ", 
       SuperscriptBox["R", "11"]}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["A", "4"]}], 
     RowBox[{"7", " ", 
      SuperscriptBox["R", "7"]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["A", "8"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "12"], " ", "R"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "10"], " ", "\[Lambda]"}]], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9455028776229115`*^9, 3.94550288087961*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"4249e8d5-867c-8b4b-855e-32e9f3642b10"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "11"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["A", "4"]}], "7"], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["A", "8"]}], "3"], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "12"]}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "10"], " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"11", " ", 
       SuperscriptBox["R", "11"]}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["A", "4"]}], 
     RowBox[{"7", " ", 
      SuperscriptBox["R", "7"]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["A", "8"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["R", "3"]}]], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "12"], " ", "R"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["A", "10"], " ", "\[Lambda]"}]]}]], "Input",
 CellChangeTimes->{{3.9455028889904137`*^9, 
  3.945502889709141*^9}},ExpressionUUID->"20460525-d5b6-cb46-8cf9-\
959687f38322"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox["R", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], 
      RowBox[{"4", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"20", "-", 
         FractionBox["8", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], 
          RowBox[{"4", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"40", " ", 
         SuperscriptBox["A", "8"], " ", 
         SuperscriptBox["R", "6"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "3"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "11"]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["A", "4"]}], "7"], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "8"]}], "3"], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["A", "12"]}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["A", "10"], " ", "\[Lambda]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"11", " ", 
            SuperscriptBox["R", "11"]}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["A", "4"]}], 
          RowBox[{"7", " ", 
           SuperscriptBox["R", "7"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "8"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["R", "3"]}]], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["A", "12"], " ", "R"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["A", "10"], " ", "\[Lambda]"}]]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945505209812126*^9, 3.9455052108354435`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"7e6dcbce-a1dd-0b49-a2cf-108dc5505737"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["80", "3"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"4", "/", "3"}]]}], "+", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"5", " ", "R"}], "+", 
      SuperscriptBox["R", "4"]}], ")"}]}], 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["R", "3"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"280", "-", 
      RowBox[{"345", " ", "R"}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["R", "8"]}]}], ")"}]}], 
   RowBox[{"189", " ", 
    SuperscriptBox["A", "6"], " ", 
    SuperscriptBox["R", "7"]}]], "-", 
  RowBox[{"40", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{3.945505214252985*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"35ec6421-b0e7-0148-b722-03ddd44fed95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["L", "5"], " ", 
     SuperscriptBox["R", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], 
      RowBox[{"4", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"20", "-", 
         FractionBox["8", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], "2"]]}], 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], 
          RowBox[{"4", "/", "3"}]]}]], "-", 
       FractionBox[
        RowBox[{"40", " ", 
         SuperscriptBox["A", "8"], " ", 
         SuperscriptBox["R", "6"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]]}], ")"}], " ", 
     SuperscriptBox["\[Lambda]", "3"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "11"]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["A", "4"]}], "7"], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "8"]}], "3"], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["A", "12"]}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["A", "10"], " ", "\[Lambda]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"11", " ", 
            SuperscriptBox["R", "11"]}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["A", "4"]}], 
          RowBox[{"7", " ", 
           SuperscriptBox["R", "7"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["A", "8"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["R", "3"]}]], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["A", "12"], " ", "R"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["A", "10"], " ", "\[Lambda]"}]]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "12"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.94550368018956*^9, 3.945503681511301*^9}, 
   3.9455037443499985`*^9},
 CellLabel->
  "In[156]:=",ExpressionUUID->"12b59c52-e097-394c-8f0b-92879078de55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["80", "3"], " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", "R", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}], ")"}], 
    RowBox[{"4", "/", "3"}]]}], "+", 
  FractionBox[
   RowBox[{"40", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"5", " ", "R"}], "+", 
      SuperscriptBox["R", "4"]}], ")"}]}], 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["R", "3"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"280", "-", 
      RowBox[{"345", " ", "R"}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["R", "8"]}]}], ")"}]}], 
   RowBox[{"189", " ", 
    SuperscriptBox["A", "6"], " ", 
    SuperscriptBox["R", "7"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"49280", "-", 
      RowBox[{"60275", " ", "R"}], "+", 
      RowBox[{"9240", " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{"1188", " ", 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{"567", " ", 
       SuperscriptBox["R", "12"]}]}], ")"}]}], 
   RowBox[{"18711", " ", 
    SuperscriptBox["A", "10"], " ", 
    SuperscriptBox["R", "11"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"4", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"67760", "-", 
      RowBox[{"82132", " ", "R"}], "+", 
      RowBox[{"12320", " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{"1485", " ", 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{"567", " ", 
       SuperscriptBox["R", "12"]}]}], ")"}]}], 
   RowBox[{"56133", " ", 
    SuperscriptBox["A", "14"], " ", 
    SuperscriptBox["R", "15"]}]], "-", 
  RowBox[{"40", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SuperscriptBox["L", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["R", "3"]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["A", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "112"}], "+", 
      RowBox[{"107", " ", "R"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["R", "8"]}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"7", " ", 
    SuperscriptBox["A", "6"], " ", 
    SuperscriptBox["R", "5"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2112"}], "+", 
      RowBox[{"2273", " ", "R"}], "-", 
      RowBox[{"176", " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["R", "12"]}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"66", " ", 
    SuperscriptBox["A", "10"], " ", 
    SuperscriptBox["R", "9"]}]]}]], "Output",
 CellChangeTimes->{3.9455037857014713`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"0920f1d8-5aa2-ca4d-a568-46b09bc03edb"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945503929797636*^9, 
  3.945503930987236*^9}},ExpressionUUID->"18693b6a-886c-6145-bffd-\
a5f0496a8816"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["80", "3"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["L", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", "R", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", 
         FractionBox["16", "3"]], " ", 
        SuperscriptBox["R", 
         FractionBox["16", "3"]]}], ")"}]}], " ", "+", 
     FractionBox[
      RowBox[{"40", " ", 
       SuperscriptBox["L", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["A", 
          FractionBox["16", "3"]], " ", 
         SuperscriptBox["R", 
          FractionBox["16", "3"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"5", " ", "R"}], "+", 
         SuperscriptBox["R", "4"]}], ")"}]}], 
      RowBox[{"9", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "3"]}]], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["L", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "R"}], ")"}], " ", 
      SuperscriptBox["R", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9455039265201855`*^9, 3.945503941696106*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"7980805a-ebaa-dd48-bcc1-6b40d82f3dc9"],

Cell[BoxData[
 RowBox[{
  FractionBox["40", "9"], " ", 
  SuperscriptBox["A", "2"], " ", 
  SuperscriptBox["L", "3"], " ", "\[Lambda]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["9", "275"], " ", 
     SuperscriptBox["A", 
      RowBox[{"16", "/", "3"}]], " ", 
     SuperscriptBox["L", "2"], " ", 
     SuperscriptBox["R", 
      RowBox[{"22", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "25"}], "+", 
       RowBox[{"22", " ", "R"}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["A", 
       RowBox[{"4", "/", "3"}]], " ", 
      SuperscriptBox["L", "2"], " ", 
      SuperscriptBox["R", 
       RowBox[{"10", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"572", "-", 
        RowBox[{"550", " ", "R"}], "+", 
        RowBox[{"65", " ", 
         SuperscriptBox["R", "4"]}]}], ")"}]}], "1430"], "+", 
    RowBox[{
     FractionBox["9", "20"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "-", 
       RowBox[{"4", " ", "R"}]}], ")"}], " ", 
     SuperscriptBox["R", "4"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9455039509568024`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"67886ee8-f9dc-f64b-852e-d5b946e3c888"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    FractionBox["40", "9"], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["L", "3"], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["9", "275"], " ", 
       SuperscriptBox["A", 
        RowBox[{"16", "/", "3"}]], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["R", 
        RowBox[{"22", "/", "3"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25"}], "+", 
         RowBox[{"22", " ", "R"}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["A", 
         RowBox[{"4", "/", "3"}]], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["R", 
         RowBox[{"10", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"572", "-", 
          RowBox[{"550", " ", "R"}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["R", "4"]}]}], ")"}]}], "1430"], "+", 
      RowBox[{
       FractionBox["9", "20"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"4", " ", "R"}]}], ")"}], " ", 
       SuperscriptBox["R", "4"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"A", ",", 
     SuperscriptBox["A", "4"], ",", 
     SuperscriptBox["A", "8"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945503750561636*^9, 3.945503813054407*^9}, {
   3.945503877922991*^9, 3.9455039216809063`*^9}, 3.9455039596935406`*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"11620c9a-cac7-f649-b756-5d0c87bf4b4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["8", "55"], " ", 
    SuperscriptBox["A", 
     RowBox[{"22", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", 
     RowBox[{"22", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"22", " ", "R"}]}], ")"}], " ", "\[Lambda]"}], "+", 
   RowBox[{
    FractionBox["4", "429"], " ", 
    SuperscriptBox["A", 
     RowBox[{"10", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", 
     RowBox[{"10", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"572", "-", 
      RowBox[{"550", " ", "R"}], "+", 
      RowBox[{"65", " ", 
       SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["L", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"4", " ", "R"}]}], ")"}], " ", 
    SuperscriptBox["R", "4"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]}], "/.", 
  RowBox[{"R", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.945503995216236*^9, 3.945503997199085*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"6880a403-9d6d-e545-b919-5302f7c5c5c3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.945503997964159*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"3aba7116-2d6e-2342-ba0d-e409662f45c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["8", "55"], " ", 
    SuperscriptBox["A", 
     RowBox[{"22", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", 
     RowBox[{"22", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25"}], "+", 
      RowBox[{"22", " ", "R"}]}], ")"}], " ", "\[Lambda]"}], "+", 
   RowBox[{
    FractionBox["4", "429"], " ", 
    SuperscriptBox["A", 
     RowBox[{"10", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", 
    SuperscriptBox["R", 
     RowBox[{"10", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"572", "-", 
      RowBox[{"550", " ", "R"}], "+", 
      RowBox[{"65", " ", 
       SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["L", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"4", " ", "R"}]}], ")"}], " ", 
    SuperscriptBox["R", "4"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.945503995216236*^9, 3.945504023084095*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"28983084-c5b7-6742-8749-72ddfd61c77a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["116", "143"], " ", 
   SuperscriptBox["A", 
    RowBox[{"10", "/", "3"}]], " ", 
   SuperscriptBox["L", "5"], " ", "\[Lambda]"}], "-", 
  RowBox[{
   FractionBox["24", "55"], " ", 
   SuperscriptBox["A", 
    RowBox[{"22", "/", "3"}]], " ", 
   SuperscriptBox["L", "5"], " ", "\[Lambda]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}]}]], "Output",
 CellChangeTimes->{3.9455040236099625`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"b95d971c-d9c6-7549-8c0a-6261881e46c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["116", "143"], " ", 
    SuperscriptBox["A", 
     RowBox[{"10", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", "\[Lambda]"}], "-", 
   RowBox[{
    FractionBox["24", "55"], " ", 
    SuperscriptBox["A", 
     RowBox[{"22", "/", "3"}]], " ", 
    SuperscriptBox["L", "5"], " ", "\[Lambda]"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]}], "/.", 
  RowBox[{"A", "->", 
   RowBox[{"\[Lambda]", "*", "a"}]}]}]], "Input",
 CellChangeTimes->{{3.9455040633507786`*^9, 3.9455040739688606`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"0c07465f-37b0-a74a-8aa4-2798c5ef7403"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "+", 
  RowBox[{
   FractionBox["116", "143"], " ", 
   SuperscriptBox["L", "5"], " ", "\[Lambda]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", " ", "\[Lambda]"}], ")"}], 
    RowBox[{"10", "/", "3"}]]}], "-", 
  RowBox[{
   FractionBox["24", "55"], " ", 
   SuperscriptBox["L", "5"], " ", "\[Lambda]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", " ", "\[Lambda]"}], ")"}], 
    RowBox[{"22", "/", "3"}]]}]}]], "Output",
 CellChangeTimes->{3.9455040759515934`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"605d7625-b497-b949-aedf-2a76ea4510ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CODIMENSION ELEMENTS", "Title",
 CellChangeTimes->{{3.9455053595273323`*^9, 
  3.945505366906666*^9}},ExpressionUUID->"e77eaa14-a0e1-1345-a268-\
717a76b21122"],

Cell[CellGroupData[{

Cell["GHY", "Subsection",
 CellChangeTimes->{{3.945505370984167*^9, 
  3.945505377034073*^9}},ExpressionUUID->"a1b43b69-1264-b049-834b-\
dc24bd303d77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"4", "*", 
     SuperscriptBox["L", "4"], "10", " ", 
     SuperscriptBox["a", "4"], "\[Alpha]", " ", 
     SuperscriptBox["r", "6"]}], 
    RowBox[{"3", "L", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["r", "4"]}]}], ")"}]}]], "/.", 
   RowBox[{"a", "->", " ", 
    FractionBox["A", "\[Lambda]"]}]}], "/.", 
  RowBox[{"r", "->", 
   RowBox[{"\[Lambda]", " ", "R"}]}]}]], "Input",
 CellChangeTimes->{3.945505426250351*^9},
 CellLabel->
  "In[168]:=",ExpressionUUID->"e69c8f28-56f5-fe42-874c-b9c491a9ab79"],

Cell[BoxData[
 FractionBox[
  RowBox[{"40", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "6"], " ", "\[Alpha]", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.9455054401380424`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"e6a99dcc-4f8f-8249-b5cf-e9612831c2b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"40", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "6"], " ", "\[Alpha]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}]}]], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9455054506321945`*^9, 3.945505459863886*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"1674c26e-42a2-be41-8072-1180a9e804dd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "3"]}]], 
  RowBox[{"5", " ", 
   SuperscriptBox["L", "3"], " ", "\[Alpha]", " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["A", "3"], " ", 
      SuperscriptBox["R", "3"]}], "+", 
     RowBox[{"6", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["2"], " ", "A", " ", "R"}]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["2"], " ", "A", " ", "R"}]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["2"], " ", "A", " ", "R"}], "+", 
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["R", "2"]}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["2"], " ", "A", " ", "R"}], "+", 
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["R", "2"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.945505461740017*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"18f1c5d9-2e29-554f-a85f-0759ba17d27c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"9", " ", 
       SuperscriptBox["A", "3"]}]], "5", " ", 
     SuperscriptBox["L", "3"], " ", "\[Alpha]", " ", 
     SuperscriptBox["\[Lambda]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["A", "3"], " ", 
        SuperscriptBox["R", "3"]}], "+", 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           SqrtBox["2"], " ", "A", " ", "R"}]}], "]"}]}], "-", 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["2"], " ", "A", " ", "R"}]}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           SqrtBox["2"], " ", "A", " ", "R"}], "+", 
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"]}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           SqrtBox["2"], " ", "A", " ", "R"}], "+", 
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"]}]}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "8"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.9455055001824284`*^9, 3.945505519293434*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"015c44b5-b9f0-fc4e-b11d-05fa8ce3667f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["40", "9"]}], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", "\[Alpha]", " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9455056093331966`*^9, 3.9455056193611298`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"06dae50a-90b5-da47-9896-cd196d3fb576"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["40", "9"]}], " ", 
  SuperscriptBox["L", "3"], " ", "\[Alpha]", " ", 
  SuperscriptBox["\[Lambda]", "3"]}]], "Output",
 CellChangeTimes->{3.9455056207857037`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"52fc809c-e79f-484d-b18a-8bf0256a8a78"]
}, Open  ]],

Cell[CellGroupData[{

Cell["LMPS", "Subsubsection",
 CellChangeTimes->{{3.9455056376191673`*^9, 
  3.9455056500888996`*^9}},ExpressionUUID->"ca0f7c80-e467-b940-9ad1-\
80c5eae9ab70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"4", 
    SuperscriptBox["L", "3"], 
    SuperscriptBox["r", "2"], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["r", "4"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}]}], ")"}], 
       FractionBox["1", "2"]]], ")"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["r", "4"]}]}], 
      RowBox[{"L", " ", "r", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "4"], 
          SuperscriptBox["r", "4"]}]}], ")"}]}]], "]"}]}], "/.", 
   RowBox[{"a", "->", " ", 
    FractionBox["A", "\[Lambda]"]}]}], "/.", 
  RowBox[{"r", "->", 
   RowBox[{"\[Lambda]", " ", "R"}]}]}]], "Input",
 CellChangeTimes->{
  3.945505678591465*^9, {3.9455058621797733`*^9, 3.94550587865407*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"feb6d2ab-ff02-034d-b1a1-1d106590c4ac"],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"3", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], 
        RowBox[{"L", " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}]], "]"}]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]]], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9455059247334023`*^9, 3.9455059355494785`*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"be21ad5d-3261-9449-b308-9177e4006f10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["4", "105"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"14", " ", 
      RowBox[{"AppellF1", "[", 
       RowBox[{
        FractionBox["3", "4"], ",", 
        FractionBox["1", "2"], ",", "1", ",", 
        FractionBox["7", "4"], ",", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["A", "4"]}], " ", 
         SuperscriptBox["R", "4"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "3"]}], " ", 
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"AppellF1", "[", 
       RowBox[{
        FractionBox["7", "4"], ",", 
        FractionBox["1", "2"], ",", "1", ",", 
        FractionBox["11", "4"], ",", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["A", "4"]}], " ", 
         SuperscriptBox["R", "4"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "3"]}], " ", 
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], "]"}]}], "+", 
     RowBox[{"21", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"5", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"3", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["R", "4"]}]}], 
           RowBox[{
            RowBox[{"L", " ", "R", " ", "\[Lambda]"}], "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", "L", " ", 
             SuperscriptBox["R", "5"], " ", "\[Lambda]"}]}]], "]"}]}]}], 
       ")"}]}]}], ")"}]}], "/.", 
  RowBox[{"R", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.9455059492452736`*^9, 3.9455059521041946`*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"b2c77b65-204d-c74e-9353-2a773a9b982f"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \\\"0\\\"]\\) \
encountered.\"", 2, 175, 21, 29901166343937877817, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.94550595330422*^9},
 CellLabel->
  "During evaluation of \
In[175]:=",ExpressionUUID->"4339cdd1-78ea-234b-9f38-ae26525f5445"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0\\\", \\\" \\\", \
SuperscriptBox[\\\"L\\\", \\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"\[Lambda]\
\\\", \\\"3\\\"], \\\" \\\", \\\"\[Infinity]\\\"}]\\) encountered.\"", 2, 175,
    22, 29901166343937877817, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.945505953320324*^9},
 CellLabel->
  "During evaluation of \
In[175]:=",ExpressionUUID->"9cb38e52-ba3f-8a4f-8324-86b175632897"],

Cell[BoxData["Indeterminate"], "Output",
 CellChangeTimes->{3.945505953352318*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"8e1fc8d5-f156-ef4c-8775-6069d9dd4789"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["AdS LMPS", "Subsubsection",
 CellChangeTimes->{{3.9455060594181824`*^9, 
  3.9455060640856915`*^9}},ExpressionUUID->"b4259939-63d2-4a41-90ed-\
8a670adc0b9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"3", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], 
        RowBox[{"L", " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}]], "]"}]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]]], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.9455058901020966`*^9, 3.9455059077673187`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"e123e4ee-cc26-174b-9033-40811260cd39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "*", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"12", " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["3", 
        RowBox[{"L", " ", "R", " ", "\[Lambda]"}]], "]"}]}], ",", "R"}], 
    "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.945505983401613*^9, 3.9455060151962166`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"a4fad428-a323-a147-b21d-91fc98b17ced"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["4", "3"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    RowBox[{"Log", "[", 
     FractionBox["3", 
      RowBox[{"L", " ", "R", " ", "\[Lambda]"}]], "]"}]}]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9455060296364098`*^9, 3.945506032750881*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"bcc23f3e-700d-7e4d-9f70-6fc9a731531f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "3"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["3", 
     RowBox[{"L", " ", "\[Lambda]"}]], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9455060334389553`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"e3429e46-09d6-3d4c-a6b6-ea46e542a0ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NC", "Subsubsection",
 CellChangeTimes->{{3.945506093470251*^9, 
  3.945506093898655*^9}},ExpressionUUID->"d3959a23-827f-1145-b94f-\
655f01e2f0c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["R", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"3", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}]}], 
        RowBox[{"L", " ", "R", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["R", "4"]}]}], ")"}], " ", "\[Lambda]"}]], "]"}]}], 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]]], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "8"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.9455060734566784`*^9, 3.945506074907097*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"d1446ea4-f4df-de4c-8169-5d18b3c87426"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"Log", "[", 
       FractionBox["5", 
        RowBox[{"L", " ", "R", " ", "\[Lambda]"}]], "]"}]}], ")"}]}], 
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox["5", 
      RowBox[{"L", " ", "R", " ", "\[Lambda]"}]], "]"}]}], 
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"56", "+", 
      RowBox[{"15", " ", 
       RowBox[{"Log", "[", 
        FractionBox["5", 
         RowBox[{"L", " ", "R", " ", "\[Lambda]"}]], "]"}]}]}], ")"}]}], 
   RowBox[{"10", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["R", "2"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]]}]]}]], "Output",
 CellChangeTimes->{3.945506180741287*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"8545bfb2-bb3e-1144-b56b-68622874bb86"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Lambda]", "*", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["L", "3"], " ", 
      SuperscriptBox["R", "6"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["5", 
        RowBox[{"L", " ", "R", " ", "\[Lambda]"}]], "]"}]}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]]], ",", "R"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.945506110441723*^9, 3.9455061309588776`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"f5498777-bc89-3744-bbdf-cb63bda73d82"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["4", "5"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["R", "3"], " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"5", " ", 
      RowBox[{"Log", "[", 
       FractionBox["5", 
        RowBox[{"L", " ", "R", " ", "\[Lambda]"}]], "]"}]}]}], ")"}]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9455061538716564`*^9, 3.9455061622902718`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"5fd41b0c-76cf-c844-b451-55bc8f5ff279"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "5"], " ", 
  SuperscriptBox["A", "2"], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["\[Lambda]", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"5", " ", 
     RowBox[{"Log", "[", 
      FractionBox["5", 
       RowBox[{"L", " ", "\[Lambda]"}]], "]"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.945506169795313*^9, 
  3.945506171807863*^9}},ExpressionUUID->"4c490011-bf07-fd4f-8aae-\
c897b0ece880"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Junction", "Title",
 CellChangeTimes->{{3.945506374468424*^9, 
  3.945506377860121*^9}},ExpressionUUID->"496629c3-3587-0c46-813d-\
ba6c472f9c44"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    SubscriptBox["V", "3"], 
    SuperscriptBox["L", "3"], 
    SuperscriptBox[
     SubscriptBox["r", "b"], "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], 
        SuperscriptBox[
         SubscriptBox["r", "b"], "4"]}]}], ")"}], 
     FractionBox["1", "2"]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox[
           SubscriptBox["r", "b"], "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox[
              SubscriptBox["r", "b"], "4"]}]}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}], " "}], 
      RowBox[{"2", 
       SuperscriptBox["L", "2"], 
       SuperscriptBox[
        SubscriptBox["r", "b"], "2"]}]], "]"}]}], "/.", 
   RowBox[{"a", "->", " ", 
    FractionBox["A", "\[Lambda]"]}]}], "/.", 
  RowBox[{
   SubscriptBox["r", "b"], "->", 
   RowBox[{"\[Lambda]", " ", "R"}]}]}]], "Input",
 CellChangeTimes->{{3.9455064629330025`*^9, 3.9455064790114822`*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"d2b8e86d-e8a5-b441-ad6d-8ed42893cc45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox["L", "3"], " ", 
  SuperscriptBox["R", "3"], " ", 
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["R", "4"]}]}]], " ", 
  SuperscriptBox["\[Lambda]", "3"], " ", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["L", "2"], " ", 
     SuperscriptBox["R", "2"], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.945506487808222*^9, 
  3.9455064888130054`*^9}},ExpressionUUID->"e4f02f12-a185-b549-961a-\
e9aa5e6fa872"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["R", "3"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]], " ", 
     SuperscriptBox["\[Lambda]", "3"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], 
           RowBox[{"1", "/", "3"}]]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.945506561158697*^9, 3.9455065649841213`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"0075e2d5-eb48-664e-8456-776d578ed90f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    RowBox[{"Log", "[", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["R", "4"]}], "6"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "8"], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["R", "8"], "72"], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       SuperscriptBox["R", "8"], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], ")"}]}]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9455065799003105`*^9, 3.9455065830710087`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"58abd37d-9053-3f4b-96e1-0b0e46ab6f31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["A", "8"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "72"], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["7", "6"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"Log", "[", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["L", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}]], "Output",
 CellChangeTimes->{3.945506583947439*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"3148fcb2-9b42-b346-9d4c-2931c8ec356b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["R", "3"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["R", "4"]}]}]], " ", 
     SuperscriptBox["\[Lambda]", "3"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}]}], ")"}], 
           RowBox[{"1", "/", "3"}]]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "\[Infinity]", ",", "8"}], "}"}]}], "]"}], "//", 
  "Normal"}]], "Input",
 CellChangeTimes->{{3.9449803893947177`*^9, 3.9449803920273886`*^9}, {
  3.9455065517602234`*^9, 3.945506567769459*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"41c1b8f9-7d4c-1343-85c1-a5c8feeb6b53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["L", "3"], " ", 
    SuperscriptBox["R", "3"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["R", "4"]}]], " ", 
    SuperscriptBox["\[Lambda]", "3"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["R", "4"]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["L", "3"], " ", 
     SuperscriptBox["A", "2"], 
     SuperscriptBox["R", "2"], " ", 
     SuperscriptBox["\[Lambda]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "8"], " ", 
     SuperscriptBox["R", "5"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["L", "3"], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["R", "4"]}]], " ", 
     SuperscriptBox["\[Lambda]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["R", "4"]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["L", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["A", "4"], " ", "R"}]]}], "/.", 
  RowBox[{"R", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.9455068947930393`*^9, 3.945506926120096*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"142f13c8-4057-4147-8c2b-847df02a3b6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["A", 
    FractionBox["2", "3"]], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["L", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     SuperscriptBox["A", 
      RowBox[{"16", "/", "3"}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["L", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9455069416213303`*^9, 
  3.945506971693228*^9}},ExpressionUUID->"2c5d9f0e-67a7-b347-9281-\
e6cdbe1c99d4"]
}, Open  ]]
},
WindowSize->{718.5, 735},
WindowMargins->{{-725.25, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.8 Inherited,
FrontEndVersion->"14.1 for Microsoft Windows (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e489d4eb-f869-6c42-8e10-7bbb7b9d6556"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 594, 17, 62, "Text",ExpressionUUID->"c9165163-ea78-4591-87f6-72976df8038c"],
Cell[CellGroupData[{
Cell[1177, 41, 351, 10, 130, "Title",ExpressionUUID->"cee561ab-2f7e-6640-9f6b-bc35bad29601"],
Cell[1531, 53, 558, 18, 45, "Input",ExpressionUUID->"4a0cb7d7-a951-4b90-a49b-f0d95aef368c"],
Cell[2092, 73, 549, 16, 45, "Input",ExpressionUUID->"e40d808d-5aa5-6a48-9e58-7797e9796c4b"],
Cell[2644, 91, 366, 12, 40, "Input",ExpressionUUID->"a6816ecb-8a8b-3b45-8f97-bc1dded46348"],
Cell[CellGroupData[{
Cell[3035, 107, 622, 18, 40, "Input",ExpressionUUID->"64b74265-f1bf-443d-bca9-b755451e3037"],
Cell[3660, 127, 1482, 50, 43, "Output",ExpressionUUID->"73ca008c-0b0c-fa4a-bb4e-285fe09bada8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5179, 182, 641, 19, 45, "Input",ExpressionUUID->"e1b6ac38-2ef7-ac42-b1bd-1ba2102e1ebf"],
Cell[5823, 203, 1435, 49, 43, "Output",ExpressionUUID->"061bc590-d19b-6843-b9c5-6417a139b1f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7295, 257, 1873, 56, 41, "Input",ExpressionUUID->"4cb46f60-6049-ef40-b96b-a2ae3c9346a1"],
Cell[9171, 315, 1223, 41, 43, "Output",ExpressionUUID->"58bf3272-4d60-a649-bad1-15c577199b90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10431, 361, 1334, 43, 41, "Input",ExpressionUUID->"04e36947-114b-714c-9938-bdc097ad87d6"],
Cell[11768, 406, 786, 26, 47, "Output",ExpressionUUID->"3518f819-24b7-a24c-b856-bee544862fc0"]
}, Open  ]],
Cell[12569, 435, 1975, 67, 46, "Input",ExpressionUUID->"e2d97cff-77d8-5843-83a9-1a7cb1ab6c65"],
Cell[CellGroupData[{
Cell[14569, 506, 168, 3, 50, "Subchapter",ExpressionUUID->"cd08da9c-3bdb-4c80-b120-d4bde0fce77c"],
Cell[14740, 511, 1268, 38, 43, "Input",ExpressionUUID->"ca1b78a5-e358-4823-870b-7c5355e5e1ca"],
Cell[16011, 551, 823, 25, 43, "Input",ExpressionUUID->"b850149b-db5a-c84f-a4e7-1afe8cc5d045"],
Cell[16837, 578, 1014, 29, 43, "Input",ExpressionUUID->"a13c1c88-5d0c-9943-b802-8950887e2fc9"],
Cell[17854, 609, 3445, 101, 46, "Input",ExpressionUUID->"0a29f5ad-2831-294f-a259-81f09be76a09"],
Cell[21302, 712, 503, 16, 29, "Input",ExpressionUUID->"f6e0bc0a-f216-8347-bf1d-b2c7b2a9412b"],
Cell[21808, 730, 3221, 95, 46, "Input",ExpressionUUID->"06dab061-9a02-cf4c-9fdf-4e32bbdccebd"],
Cell[25032, 827, 503, 16, 29, "Input",ExpressionUUID->"3c58366f-fa53-874c-8df0-cff8b044b679"],
Cell[25538, 845, 651, 18, 29, "Input",ExpressionUUID->"e270b525-ad62-6c40-b290-a890aae37a21"],
Cell[CellGroupData[{
Cell[26214, 867, 619, 18, 29, "Input",ExpressionUUID->"e87fe312-1145-b04e-a1d0-26335a25df92"],
Cell[26836, 887, 151, 2, 25, "Output",ExpressionUUID->"77d392d7-d0a1-5743-9591-6b887b1bff1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27024, 894, 591, 17, 29, "Input",ExpressionUUID->"24aa6f84-19c7-454a-8a07-cafb8d6b2937"],
Cell[27618, 913, 313, 7, 25, "Output",ExpressionUUID->"cce7ad20-b1e3-b94c-a02a-b68f09720168"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27968, 925, 226, 4, 35, "Subsubsection",ExpressionUUID->"2446a934-ccc5-3e4c-954c-f48331d18eaa"],
Cell[28197, 931, 561, 17, 40, "Input",ExpressionUUID->"12f33d92-973a-9949-98cb-28fa700a5cd0"],
Cell[CellGroupData[{
Cell[28783, 952, 1144, 34, 38, "Input",ExpressionUUID->"56249c46-1884-434b-b945-83b44772bfed"],
Cell[29930, 988, 739, 23, 48, "Output",ExpressionUUID->"b04579dc-8bc7-b84a-a68b-bd75535cc2e8"]
}, Open  ]],
Cell[30684, 1014, 856, 26, 45, "Input",ExpressionUUID->"7fced96a-9985-774e-aa1a-7007458ae858"],
Cell[31543, 1042, 1206, 40, 45, "Input",ExpressionUUID->"e0d81165-e32e-c340-86ae-3dab9dd65754"],
Cell[32752, 1084, 2332, 69, 54, "Input",ExpressionUUID->"99efd141-f674-3342-a2ed-1bed14ee5eed"],
Cell[35087, 1155, 3691, 106, 39, "Input",ExpressionUUID->"01dc4471-90a1-1f43-a831-b4a0997dec07"],
Cell[CellGroupData[{
Cell[38803, 1265, 1860, 55, 39, "Input",ExpressionUUID->"fc4f77b5-6894-724e-8011-58cfbac597b7"],
Cell[40666, 1322, 148, 2, 25, "Output",ExpressionUUID->"5e1aaf38-c4f4-ec44-b73a-14cd0d058b51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40851, 1329, 1860, 55, 39, "Input",ExpressionUUID->"2aafa00f-d78f-2447-a7d7-f58a788cf8c4"],
Cell[42714, 1386, 1406, 43, 42, "Output",ExpressionUUID->"334aaf27-4182-184d-a82d-58ec8922ea40"]
}, Open  ]],
Cell[44135, 1432, 1727, 51, 39, "Input",ExpressionUUID->"e2230a58-82c0-014a-8403-2b24f2667474"],
Cell[45865, 1485, 855, 24, 35, "Input",ExpressionUUID->"78807b7a-37ad-a947-bbcb-56716f078c44"],
Cell[CellGroupData[{
Cell[46745, 1513, 497, 14, 39, "Input",ExpressionUUID->"a3199ab7-ffb9-8348-8f80-e5dbad191cc3"],
Cell[47245, 1529, 453, 14, 40, "Output",ExpressionUUID->"34d256ca-e475-8e45-ba4f-8815a42cf91d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47759, 1550, 181, 3, 65, "Chapter",ExpressionUUID->"6e191937-d5e3-9a40-93c0-2dd32941f58a"],
Cell[47943, 1555, 618, 18, 40, "Input",ExpressionUUID->"a4f458fe-fbe2-fa44-91e4-71474539f6eb"],
Cell[48564, 1575, 1419, 46, 41, "Input",ExpressionUUID->"45f2e2af-0f4b-6840-8468-e5c9ec107495"],
Cell[49986, 1623, 2067, 70, 46, "Input",ExpressionUUID->"9b2f59bd-9e48-d14b-9e68-1680710c2c2d"],
Cell[52056, 1695, 4439, 125, 55, "Input",ExpressionUUID->"a141d821-ead3-2d4f-8368-67b152fd83cb"],
Cell[CellGroupData[{
Cell[56520, 1824, 539, 16, 35, "Input",ExpressionUUID->"8ffa4f8f-1fcd-554f-9fcc-6dc6c32a8a90"],
Cell[57062, 1842, 504, 15, 38, "Output",ExpressionUUID->"a8c508c2-1557-4049-9eef-5ae10c7b18d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57603, 1862, 589, 17, 35, "Input",ExpressionUUID->"84de6f36-0b9b-e04d-9661-9dae5b69a3e9"],
Cell[58195, 1881, 323, 7, 38, "Output",ExpressionUUID->"5728803c-566a-bc46-98cd-5b6bfdd85056"]
}, Open  ]],
Cell[58533, 1891, 2421, 83, 39, "Input",ExpressionUUID->"a676b328-c671-3544-84ad-046167602e73"],
Cell[60957, 1976, 1046, 35, 39, "Input",ExpressionUUID->"e7a8a0bf-9d98-ef49-8c43-7fb930f86797"],
Cell[62006, 2013, 888, 27, 35, "Input",ExpressionUUID->"bb787c07-d668-3241-b951-95b805c8daa2"],
Cell[CellGroupData[{
Cell[62919, 2044, 838, 26, 77, "Input",ExpressionUUID->"9b7d576e-2482-2c45-8f24-73a25d30ea22"],
Cell[63760, 2072, 723, 23, 46, "Output",ExpressionUUID->"98cfe2d1-d198-fa4a-9bce-958f152ee631"]
}, Open  ]],
Cell[64498, 2098, 2141, 71, 39, "Input",ExpressionUUID->"2be4511f-0c40-3147-9c98-4b7e32df0652"],
Cell[66642, 2171, 1751, 51, 39, "Input",ExpressionUUID->"af7f2f57-6a43-8549-b60a-311bad9f3749"],
Cell[68396, 2224, 854, 26, 44, "Input",ExpressionUUID->"49d4c12c-1aaf-c840-9beb-30519efa089a"],
Cell[CellGroupData[{
Cell[69275, 2254, 630, 18, 35, "Input",ExpressionUUID->"be9231a7-7e06-c142-a276-fffbed57520c"],
Cell[69908, 2274, 458, 14, 38, "Output",ExpressionUUID->"4148efc0-1756-b14d-90aa-6b297c5b6b7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70403, 2293, 527, 13, 22, "Input",ExpressionUUID->"a38b964e-b5f7-2d4c-91cc-340de83d91cc"],
Cell[70933, 2308, 151, 2, 25, "Output",ExpressionUUID->"378b7121-c784-f447-a23f-6ca7f8cfafb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71121, 2315, 167, 3, 35, "Subsubsection",ExpressionUUID->"00c48d27-d70e-bd4f-9bf1-b2cb2c417064"],
Cell[71291, 2320, 607, 17, 35, "Input",ExpressionUUID->"cce43fa6-7aa2-7947-b589-008a324ff3e5"],
Cell[CellGroupData[{
Cell[71923, 2341, 589, 17, 35, "Input",ExpressionUUID->"ae968562-8ea3-bb4c-9a98-6dfd4e46f4a1"],
Cell[72515, 2360, 323, 7, 38, "Output",ExpressionUUID->"853897c4-527d-bb4b-b8bb-4eaa20262883"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72875, 2372, 243, 5, 35, "Input",ExpressionUUID->"4245a735-fb7c-e04f-8e92-d9058a0bd3e6"],
Cell[73121, 2379, 193, 3, 38, "Output",ExpressionUUID->"a2be7218-b014-6e42-b0c1-7cdebbc647ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73351, 2387, 290, 6, 66, "Input",ExpressionUUID->"c402a290-e1b1-6c4b-8997-804cffff1806"],
Cell[73644, 2395, 194, 3, 38, "Output",ExpressionUUID->"3e261c75-2f9c-e84e-8787-04810813f495"],
Cell[73841, 2400, 193, 3, 38, "Output",ExpressionUUID->"b3aba3f1-b103-b349-9652-0326447f2d56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74071, 2408, 290, 6, 66, "Input",ExpressionUUID->"5491dc42-b48f-6e4f-81c5-e62e8e82a6cc"],
Cell[74364, 2416, 172, 3, 38, "Output",ExpressionUUID->"d09fe0a3-93d7-864a-811c-a7a82cc92336"],
Cell[74539, 2421, 172, 3, 38, "Output",ExpressionUUID->"ac07d29d-da7a-6e47-b720-55dd45c63faf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74748, 2429, 290, 6, 66, "Input",ExpressionUUID->"69e4c941-d36c-1646-a973-ddedc0e7d99c"],
Cell[75041, 2437, 170, 3, 38, "Output",ExpressionUUID->"81771b22-d3ac-fe43-b0a2-6194a2b22130"],
Cell[75214, 2442, 170, 3, 38, "Output",ExpressionUUID->"44b20606-fb50-4a40-8c7c-8ab3d454e448"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75421, 2450, 290, 6, 66, "Input",ExpressionUUID->"46101f24-9146-614f-89c8-eb19d6369316"],
Cell[75714, 2458, 170, 3, 38, "Output",ExpressionUUID->"e39712b3-f71c-4e49-bf64-66917394d52d"],
Cell[75887, 2463, 170, 3, 38, "Output",ExpressionUUID->"832747f1-9e3f-4d4f-9d6c-252c006de2bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76094, 2471, 290, 6, 66, "Input",ExpressionUUID->"4564b551-c360-1245-864d-1f4e2c303bf2"],
Cell[76387, 2479, 194, 3, 38, "Output",ExpressionUUID->"f6854bf2-6da2-304a-8d90-eeb3872ee7a3"],
Cell[76584, 2484, 193, 3, 38, "Output",ExpressionUUID->"b194cb72-4590-484c-839f-41be4f43ccbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76814, 2492, 214, 4, 35, "Input",ExpressionUUID->"84348690-02dc-de45-b79b-532a60eadcd1"],
Cell[77031, 2498, 170, 3, 38, "Output",ExpressionUUID->"6cebe13d-ac19-2d4c-855a-3bec67b4c504"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77238, 2506, 220, 4, 35, "Input",ExpressionUUID->"79d3d73b-755e-7f47-bd14-4744e18b6a3a"],
Cell[77461, 2512, 172, 3, 38, "Output",ExpressionUUID->"3aa0d4cb-c52e-334c-aadf-55535443b373"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77670, 2520, 217, 4, 35, "Input",ExpressionUUID->"7189a547-ac69-994e-9b75-001b55c101b2"],
Cell[77890, 2526, 170, 3, 38, "Output",ExpressionUUID->"48cc16eb-c680-e34e-b032-f05987e47808"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78097, 2534, 220, 4, 35, "Input",ExpressionUUID->"7ac512bb-26de-024f-8984-5f889c386a22"],
Cell[78320, 2540, 172, 3, 38, "Output",ExpressionUUID->"bbe50cef-eca7-5b47-805a-619c60b084ec"]
}, Open  ]],
Cell[78507, 2546, 1320, 40, 97, "Input",ExpressionUUID->"196c6bc4-add6-3849-9f51-0819f52cbd02"],
Cell[CellGroupData[{
Cell[79852, 2590, 2123, 70, 55, "Input",ExpressionUUID->"9adeb8a9-6878-ce4b-a94e-249397fbfdd2"],
Cell[81978, 2662, 147, 2, 25, "Output",ExpressionUUID->"4896bef3-3229-0648-b0e7-240ab7b0d72d"]
}, Open  ]],
Cell[82140, 2667, 2061, 68, 46, "Input",ExpressionUUID->"454f8c8b-c4de-a742-95d5-769e9f9699a0"],
Cell[CellGroupData[{
Cell[84226, 2739, 1635, 51, 55, "Input",ExpressionUUID->"c2d6dd73-7d04-5a46-b681-58e702209473"],
Cell[85864, 2792, 1420, 45, 58, "Output",ExpressionUUID->"17e3c2b4-981e-194a-bff2-2ef258150e22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87321, 2842, 1790, 53, 55, "Input",ExpressionUUID->"3e063adc-9e31-b44e-b9e3-3342b1817fba"],
Cell[89114, 2897, 2448, 79, 79, "Output",ExpressionUUID->"476a2dc2-2b87-504f-b376-7c4597ac8cd7"]
}, Open  ]],
Cell[91577, 2979, 1397, 42, 45, "Input",ExpressionUUID->"e8b7bfb6-823c-5c4c-aa7f-2129faf871f1"],
Cell[CellGroupData[{
Cell[92999, 3025, 1019, 32, 45, "Input",ExpressionUUID->"3f02bada-6192-4349-aea1-dc35d88d449c"],
Cell[94021, 3059, 1309, 43, 38, "Output",ExpressionUUID->"ced902b9-f073-814d-8208-97dcd2eb41bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95367, 3107, 2435, 78, 66, "Input",ExpressionUUID->"e9525bb2-e846-2f42-89bf-2b2874ea9080"],
Cell[97805, 3187, 2179, 74, 69, "Output",ExpressionUUID->"141b1bba-0a58-ce41-847a-e234e5221f43"]
}, Open  ]],
Cell[99999, 3264, 2361, 78, 55, "Input",ExpressionUUID->"597f8118-ce0f-8646-9d85-5a8233707da9"],
Cell[CellGroupData[{
Cell[102385, 3346, 214, 4, 35, "Input",ExpressionUUID->"3fa88e89-65a5-354d-98ca-f8962db69c52"],
Cell[102602, 3352, 170, 3, 38, "Output",ExpressionUUID->"fd8f68ec-02e4-2745-93c6-5b7e6ecd0532"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102809, 3360, 220, 4, 35, "Input",ExpressionUUID->"8ddbaf5a-011f-ca46-9d1d-047556253744"],
Cell[103032, 3366, 172, 3, 38, "Output",ExpressionUUID->"85ba606e-5771-6e4a-b1ac-ee91300a5b5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103241, 3374, 217, 4, 35, "Input",ExpressionUUID->"13a8343b-d7fe-8346-893c-4568784ebae2"],
Cell[103461, 3380, 170, 3, 38, "Output",ExpressionUUID->"f20e8196-203a-d443-ade4-a0635479b086"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103668, 3388, 220, 4, 35, "Input",ExpressionUUID->"37fc3738-5f8d-a942-a321-fe4b0f4f7f78"],
Cell[103891, 3394, 172, 3, 38, "Output",ExpressionUUID->"82a26c56-4788-b74f-bd6d-4efe14b2bdbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104100, 3402, 970, 30, 35, "Input",ExpressionUUID->"5ec21af2-80bf-df43-9d90-826e59af1291"],
Cell[105073, 3434, 624, 21, 38, "Output",ExpressionUUID->"eda21fbe-0e8a-cf49-ae73-f0845a953e0c"]
}, Open  ]],
Cell[105712, 3458, 712, 22, 35, "Input",ExpressionUUID->"e36ca994-ccaf-ca4b-819f-67dd57225fe8"],
Cell[CellGroupData[{
Cell[106449, 3484, 730, 22, 35, "Input",ExpressionUUID->"37ca09f6-6102-7749-8ccd-cf8b02045a1a"],
Cell[107182, 3508, 579, 18, 38, "Output",ExpressionUUID->"a815a800-cf5a-4041-88e7-e8be725c35f6"]
}, Open  ]],
Cell[107776, 3529, 603, 16, 35, "Input",ExpressionUUID->"0623326f-04c8-dc48-8e0a-592778717a65"],
Cell[CellGroupData[{
Cell[108404, 3549, 542, 15, 35, "Input",ExpressionUUID->"a3a1d570-b36a-6a46-95dd-7609098101c0"],
Cell[108949, 3566, 314, 8, 38, "Output",ExpressionUUID->"b2d797c9-7d8a-0a42-a4d1-8665f963a975"]
}, Open  ]],
Cell[109278, 3577, 574, 17, 35, "Input",ExpressionUUID->"4da81a6b-66a4-2a4e-87bf-03d52aada751"],
Cell[109855, 3596, 313, 9, 35, "Input",ExpressionUUID->"ed14e987-1163-ba46-8446-98c15a6c024f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110205, 3610, 178, 3, 35, "Subsubsection",ExpressionUUID->"27784e6b-6f0a-c649-9ea8-3ceecb69ad43"],
Cell[110386, 3615, 3022, 90, 111, "Input",ExpressionUUID->"b67c8fb9-cf5d-4745-922a-90ef98e0b26f"],
Cell[113411, 3707, 2953, 86, 110, "Input",ExpressionUUID->"25a0d48c-363c-7f42-94e8-5dc891a2bd79"],
Cell[CellGroupData[{
Cell[116389, 3797, 1719, 49, 94, "Input",ExpressionUUID->"6e619e17-b50c-ca46-85a7-5a831f2512b8"],
Cell[118111, 3848, 151, 2, 25, "Output",ExpressionUUID->"a1fc2fff-d1a6-b148-864d-03ffc82670fc"]
}, Open  ]],
Cell[118277, 3853, 1792, 50, 94, "Input",ExpressionUUID->"dd670191-2936-e74a-8635-3804f644d32f"],
Cell[CellGroupData[{
Cell[120094, 3907, 745, 20, 35, "Input",ExpressionUUID->"b6443e6b-fa0a-c543-9fe8-599aa82d2b87"],
Cell[120842, 3929, 263, 6, 36, "Output",ExpressionUUID->"2637c316-ffed-2944-a2bf-558dfe247fa6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121142, 3940, 736, 21, 35, "Input",ExpressionUUID->"4bbc221f-e192-8b4b-9f3f-a6dbd9de6bb8"],
Cell[121881, 3963, 574, 13, 25, "Output",ExpressionUUID->"cc4402bb-b39a-c947-8526-ef8a97710ec8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122492, 3981, 772, 21, 35, "Input",ExpressionUUID->"5d17ff68-f47c-d54e-aca1-d742ccb94d54"],
Cell[123267, 4004, 762, 23, 50, "Output",ExpressionUUID->"619b8c28-c724-f04d-a6b7-baba9cf2dece"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124066, 4032, 764, 21, 35, "Input",ExpressionUUID->"0a565267-0bc8-4447-b591-3a4df3264d9b"],
Cell[124833, 4055, 266, 6, 36, "Output",ExpressionUUID->"cb25c23b-9c7d-5642-87ec-6e5a1e1127b5"]
}, Open  ]],
Cell[125114, 4064, 508, 13, 24, "Input",ExpressionUUID->"7575db06-1c24-2246-b787-66952fe1aa02"],
Cell[CellGroupData[{
Cell[125647, 4081, 516, 15, 39, "Input",ExpressionUUID->"fe78c684-b810-024f-8963-ced3f9bbc83a"],
Cell[126166, 4098, 239, 5, 25, "Output",ExpressionUUID->"ffbbb763-a6a7-2543-827e-a230a40b079d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126478, 4111, 162, 3, 77, "Title",ExpressionUUID->"26c72133-fb0b-2a42-b3f3-8cbf6132cb06"],
Cell[126643, 4116, 485, 15, 45, "Input",ExpressionUUID->"40de5194-df29-da45-b296-fdd708ab304e"],
Cell[127131, 4133, 552, 18, 45, "Input",ExpressionUUID->"d6dc693e-0820-8c42-a20c-1396538da6d4"],
Cell[CellGroupData[{
Cell[127708, 4155, 581, 18, 40, "Input",ExpressionUUID->"075e46f4-4a15-1745-a7b9-01a970143ad8"],
Cell[128292, 4175, 1127, 39, 43, "Output",ExpressionUUID->"ee957c8f-6d34-ac4b-b53a-5dd5970f9766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129456, 4219, 1175, 37, 38, "Input",ExpressionUUID->"f354a090-768d-584c-a381-f414f2653a44"],
Cell[130634, 4258, 756, 22, 41, "Output",ExpressionUUID->"3d4bc7a6-fa2c-6a4a-9a35-6f9a4f4ef788"]
}, Open  ]],
Cell[131405, 4283, 900, 25, 38, "Input",ExpressionUUID->"4782a4c6-aaf6-6d4d-99f4-8a3d22e6dccc"],
Cell[132308, 4310, 787, 25, 46, "Input",ExpressionUUID->"4249e8d5-867c-8b4b-855e-32e9f3642b10"],
Cell[133098, 4337, 1128, 38, 46, "Input",ExpressionUUID->"20460525-d5b6-cb46-8cf9-959687f38322"],
Cell[CellGroupData[{
Cell[134251, 4379, 2901, 88, 111, "Input",ExpressionUUID->"7e6dcbce-a1dd-0b49-a2cf-108dc5505737"],
Cell[137155, 4469, 1815, 60, 79, "Output",ExpressionUUID->"35ec6421-b0e7-0148-b722-03ddd44fed95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139007, 4534, 2927, 89, 111, "Input",ExpressionUUID->"12b59c52-e097-394c-8f0b-92879078de55"],
Cell[141937, 4625, 4240, 140, 152, "Output",ExpressionUUID->"0920f1d8-5aa2-ca4d-a568-46b09bc03edb"]
}, Open  ]],
Cell[146192, 4768, 152, 3, 22, "Input",ExpressionUUID->"18693b6a-886c-6145-bffd-a5f0496a8816"],
Cell[CellGroupData[{
Cell[146369, 4775, 1477, 44, 50, "Input",ExpressionUUID->"7980805a-ebaa-dd48-bcc1-6b40d82f3dc9"],
Cell[147849, 4821, 1261, 39, 45, "Output",ExpressionUUID->"67886ee8-f9dc-f64b-852e-d5b946e3c888"]
}, Open  ]],
Cell[149125, 4863, 1599, 46, 42, "Input",ExpressionUUID->"11620c9a-cac7-f649-b756-5d0c87bf4b4e"],
Cell[CellGroupData[{
Cell[150749, 4913, 1218, 37, 35, "Input",ExpressionUUID->"6880a403-9d6d-e545-b919-5302f7c5c5c3"],
Cell[151970, 4952, 153, 3, 25, "Output",ExpressionUUID->"3aba7116-2d6e-2342-ba0d-e409662f45c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152160, 4960, 1218, 37, 35, "Input",ExpressionUUID->"28983084-c5b7-6742-8749-72ddfd61c77a"],
Cell[153381, 4999, 617, 18, 38, "Output",ExpressionUUID->"b95d971c-d9c6-7549-8c0a-6261881e46c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154035, 5022, 736, 21, 35, "Input",ExpressionUUID->"0c07465f-37b0-a74a-8aa4-2798c5ef7403"],
Cell[154774, 5045, 735, 22, 38, "Output",ExpressionUUID->"605d7625-b497-b949-aedf-2a76ea4510ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155558, 5073, 165, 3, 77, "Title",ExpressionUUID->"e77eaa14-a0e1-1345-a268-717a76b21122"],
Cell[CellGroupData[{
Cell[155748, 5080, 151, 3, 42, "Subsection",ExpressionUUID->"a1b43b69-1264-b049-834b-dc24bd303d77"],
Cell[CellGroupData[{
Cell[155924, 5087, 648, 20, 42, "Input",ExpressionUUID->"e69c8f28-56f5-fe42-874c-b9c491a9ab79"],
Cell[156575, 5109, 508, 15, 45, "Output",ExpressionUUID->"e6a99dcc-4f8f-8249-b5cf-e9612831c2b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157120, 5129, 657, 18, 42, "Input",ExpressionUUID->"1674c26e-42a2-be41-8072-1180a9e804dd"],
Cell[157780, 5149, 1426, 45, 58, "Output",ExpressionUUID->"18f1c5d9-2e29-554f-a85f-0759ba17d27c"]
}, Open  ]],
Cell[159221, 5197, 1683, 50, 81, "Input",ExpressionUUID->"015c44b5-b9f0-fc4e-b11d-05fa8ce3667f"],
Cell[CellGroupData[{
Cell[160929, 5251, 413, 11, 35, "Input",ExpressionUUID->"06dae50a-90b5-da47-9896-cd196d3fb576"],
Cell[161345, 5264, 301, 8, 38, "Output",ExpressionUUID->"52fc809c-e79f-484d-b18a-8bf0256a8a78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161683, 5277, 159, 3, 35, "Subsubsection",ExpressionUUID->"ca0f7c80-e467-b940-9ad1-80c5eae9ab70"],
Cell[161845, 5282, 1185, 38, 55, "Input",ExpressionUUID->"feb6d2ab-ff02-034d-b1a1-1d106590c4ac"],
Cell[163033, 5322, 1148, 33, 54, "Input",ExpressionUUID->"be21ad5d-3261-9449-b308-9177e4006f10"],
Cell[CellGroupData[{
Cell[164206, 5359, 2186, 65, 74, "Input",ExpressionUUID->"b2c77b65-204d-c74e-9353-2a773a9b982f"],
Cell[166395, 5426, 371, 9, 31, "Message",ExpressionUUID->"4339cdd1-78ea-234b-9f38-ae26525f5445"],
Cell[166769, 5437, 511, 11, 20, "Message",ExpressionUUID->"9cb38e52-ba3f-8a4f-8324-86b175632897"],
Cell[167283, 5450, 165, 3, 25, "Output",ExpressionUUID->"8e1fc8d5-f156-ef4c-8775-6069d9dd4789"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167497, 5459, 163, 3, 35, "Subsubsection",ExpressionUUID->"b4259939-63d2-4a41-90ed-8a670adc0b9d"],
Cell[167663, 5464, 1207, 36, 54, "Input",ExpressionUUID->"e123e4ee-cc26-174b-9033-40811260cd39"],
Cell[168873, 5502, 560, 15, 35, "Input",ExpressionUUID->"a4fad428-a323-a147-b21d-91fc98b17ced"],
Cell[CellGroupData[{
Cell[169458, 5521, 642, 18, 35, "Input",ExpressionUUID->"bcc23f3e-700d-7e4d-9f70-6fc9a731531f"],
Cell[170103, 5541, 481, 14, 40, "Output",ExpressionUUID->"e3429e46-09d6-3d4c-a6b6-ea46e542a0ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170633, 5561, 153, 3, 35, "Subsubsection",ExpressionUUID->"d3959a23-827f-1145-b94f-655f01e2f0c4"],
Cell[CellGroupData[{
Cell[170811, 5568, 1215, 36, 54, "Input",ExpressionUUID->"d1446ea4-f4df-de4c-8169-5d18b3c87426"],
Cell[172029, 5606, 1507, 49, 51, "Output",ExpressionUUID->"8545bfb2-bb3e-1144-b56b-68622874bb86"]
}, Open  ]],
Cell[173551, 5658, 685, 19, 49, "Input",ExpressionUUID->"f5498777-bc89-3744-bbdf-cb63bda73d82"],
Cell[174239, 5679, 669, 20, 35, "Input",ExpressionUUID->"5fd41b0c-76cf-c844-b451-55bc8f5ff279"],
Cell[174911, 5701, 472, 14, 35, "Input",ExpressionUUID->"4c490011-bf07-fd4f-8aae-c897b0ece880"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175444, 5722, 151, 3, 77, "Title",ExpressionUUID->"496629c3-3587-0c46-813d-ba6c472f9c44"],
Cell[175598, 5727, 1444, 47, 41, "Input",ExpressionUUID->"d2b8e86d-e8a5-b441-ad6d-8ed42893cc45"],
Cell[177045, 5776, 1054, 34, 39, "Input",ExpressionUUID->"e4f02f12-a185-b549-961a-e9aa5e6fa872"],
Cell[178102, 5812, 1319, 40, 39, "Input",ExpressionUUID->"0075e2d5-eb48-664e-8456-776d578ed90f"],
Cell[CellGroupData[{
Cell[179446, 5856, 1796, 54, 39, "Input",ExpressionUUID->"58abd37d-9053-3f4b-96e1-0b0e46ab6f31"],
Cell[181245, 5912, 1288, 41, 38, "Output",ExpressionUUID->"3148fcb2-9b42-b346-9d4c-2931c8ec356b"]
}, Open  ]],
Cell[182548, 5956, 1382, 41, 39, "Input",ExpressionUUID->"41c1b8f9-7d4c-1343-85c1-a5c8feeb6b53"],
Cell[183933, 5999, 2986, 92, 98, "Input",ExpressionUUID->"142f13c8-4057-4147-8c2b-847df02a3b6c"],
Cell[186922, 6093, 690, 21, 38, "Input",ExpressionUUID->"2c5d9f0e-67a7-b347-9281-e6cdbe1c99d4"]
}, Open  ]]
}
]
*)


